Analytic amplitudes for a pair of Higgs bosons in association with three partons

The pair production of Higgs bosons at the LHC can give information about the triple Higgs boson coupling. We perform an analytic one-loop calculation of the amplitudes for a pair of Higgs bosons in association with three partons, retaining the exact dependence on the quark mass circulating in the loop. These amplitudes constitute the real radiation corrections in the calculation of Higgs boson pair production at next-to-leading order in the strong coupling. The results of an analytic generalised-unitarity computation are simplified via analytic reconstruction in spinor variables. Compact ans\"atze for kinematic pole residues are iteratively fitted via $p$-adic evaluations near said poles and subtracted until no pole remains. A new ansatz construction is introduced to minimally parametrise coefficients of amplitudes with multiple massive external legs. The simplified expressions are faster to evaluate than automatic codes and can lead to more stable results near singular regions.

==> anc/fortran/C0x1x4gggHHm2simp.f <==
      module C0x1x4gggHHm2simp_generic
      implicit none
      public C0x1x4gggHHm2simp,C0x1x4gggHHm2simp_qp

      interface C0x1x4gggHHm2simp
      module procedure C0x1x4gggHHm2simp,C0x1x4gggHHm2simp_qp
      end interface

      contains

      subroutine C0x1x4gggHHm2simp(j1,j2,j3,j4,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,resm2)
      use double_precision
      use sprod_dp
      include 'Inc/C0x1x4gggHHm2simp_inc.f'
      end subroutine C0x1x4gggHHm2simp

      subroutine C0x1x4gggHHm2simp_qp(j1,j2,j3,j4,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,resm2)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x1x4gggHHm2simp_inc.f'
      end subroutine C0x1x4gggHHm2simp_qp

      end module C0x1x4gggHHm2simp_generic




==> anc/fortran/C0x3x12gggHHm2simp.f <==
      module C0x3x12gggHHm2simp_generic
      implicit none
      public C0x3x12gggHHm2simp,C0x3x12gggHHm2simp_qp

      interface C0x3x12gggHHm2simp
      module procedure C0x3x12gggHHm2simp,C0x3x12gggHHm2simp_qp
      end interface

      interface C0x3x12gggHHm2mmm
      module procedure C0x3x12gggHHm2mmm,C0x3x12gggHHm2mmm_qp
      end interface

      interface C0x3x12gggHHm2mmp
      module procedure C0x3x12gggHHm2mmp,C0x3x12gggHHm2mmp_qp
      end interface

      interface C0x3x12gggHHm2mpm
      module procedure C0x3x12gggHHm2mpm,C0x3x12gggHHm2mpm_qp
      end interface

      interface C0x3x12gggHHm2pmm
      module procedure C0x3x12gggHHm2pmm,C0x3x12gggHHm2pmm_qp
      end interface

      contains

      subroutine C0x3x12gggHHm2simp(j1,j2,j3,j4,za,zb,zap4b,zbp4a,resm2)
      use double_precision
      use sprod_dp
      include 'Inc/C0x3x12gggHHm2simp_inc.f'
      end subroutine C0x3x12gggHHm2simp

      function C0x3x12gggHHm2mmm(j1,j2,j3,j4,za,zb)
      use double_precision
      use sprod_dp
      include 'Inc/C0x3x12gggHHm2mmm_inc.f'
      end function C0x3x12gggHHm2mmm

      function C0x3x12gggHHm2mmp(j1,j2,j3,j4,za,zb)
      use double_precision
      use sprod_dp
      include 'Inc/C0x3x12gggHHm2mmp_inc.f'
      end function C0x3x12gggHHm2mmp

      function C0x3x12gggHHm2mpm(j1,j2,j3,j4,za,zb,zap4b)
      use double_precision
      use sprod_dp
      include 'Inc/C0x3x12gggHHm2mpm_inc.f'
      end function C0x3x12gggHHm2mpm

      function C0x3x12gggHHm2pmm(j1,j2,j3,j4,za,zb,zap4b)
      use double_precision
      use sprod_dp
      include 'Inc/C0x3x12gggHHm2pmm_inc.f'
      end function C0x3x12gggHHm2pmm

      subroutine C0x3x12gggHHm2simp_qp(j1,j2,j3,j4,za,zb,zap4b,zbp4a,resm2)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x3x12gggHHm2simp_inc.f'
      end subroutine C0x3x12gggHHm2simp_qp

      function C0x3x12gggHHm2mmm_qp(j1,j2,j3,j4,za,zb) result(C0x3x12gggHHm2mmm)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x3x12gggHHm2mmm_inc.f'
      end function C0x3x12gggHHm2mmm_qp

      function C0x3x12gggHHm2mmp_qp(j1,j2,j3,j4,za,zb) result(C0x3x12gggHHm2mmp)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x3x12gggHHm2mmp_inc.f'
      end function C0x3x12gggHHm2mmp_qp

      function C0x3x12gggHHm2mpm_qp(j1,j2,j3,j4,za,zb,zap4b) result(C0x3x12gggHHm2mpm)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x3x12gggHHm2mpm_inc.f'
      end function C0x3x12gggHHm2mpm_qp

      function C0x3x12gggHHm2pmm_qp(j1,j2,j3,j4,za,zb,zap4b) result(C0x3x12gggHHm2pmm)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x3x12gggHHm2pmm_inc.f'
      end function C0x3x12gggHHm2pmm_qp

      end module C0x3x12gggHHm2simp_generic




==> anc/fortran/C0x4x123gggHHsimp.f <==
      module C0x4x123gggHHsimp_generic
      implicit none
      public C0x4x123gggHHsimp,C0x4x123gggHHsimp_qp

      interface C0x4x123gggHHsimp
      module procedure C0x4x123gggHHsimp,C0x4x123gggHHsimp_qp
      end interface

      interface C0x4x123gggHHmmpxm2
      module procedure C0x4x123gggHHmmpxm2,C0x4x123gggHHmmpxm2_qp
      end interface

      interface C0x4x123gggHHmmpxm2_unsym
      module procedure C0x4x123gggHHmmpxm2_unsym,C0x4x123gggHHmmpxm2_unsym_qp
      end interface

      contains

      subroutine C0x4x123gggHHsimp(j1,j2,j3,j4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,res)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x123gggHHsimp_inc.f'
      end subroutine C0x4x123gggHHsimp

      function C0x4x123gggHHmmpxm2(p1,p2,p3,zap4b,zap5b,Mhsq,za,zb)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x123gggHHmmpxm2_inc.f'
      end function C0x4x123gggHHmmpxm2

      function C0x4x123gggHHmmpxm2_unsym(p1,p2,p3,zap4b,zap5b,Mhsq,za,zb)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x123gggHHmmpxm2_unsym_inc.f'
      end function C0x4x123gggHHmmpxm2_unsym



      subroutine C0x4x123gggHHsimp_qp(j1,j2,j3,j4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,res)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x123gggHHsimp_inc.f'
      end subroutine C0x4x123gggHHsimp_qp

      function C0x4x123gggHHmmpxm2_qp(p1,p2,p3,zap4b,zap5b,Mhsq,za,zb) result(C0x4x123gggHHmmpxm2)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x123gggHHmmpxm2_inc.f'
      end function C0x4x123gggHHmmpxm2_qp

      function C0x4x123gggHHmmpxm2_unsym_qp(p1,p2,p3,zap4b,zap5b,Mhsq,za,zb) result(C0x4x123gggHHmmpxm2_unsym)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x123gggHHmmpxm2_unsym_inc.f'
      end function C0x4x123gggHHmmpxm2_unsym_qp

      end module C0x4x123gggHHsimp_generic




==> anc/fortran/C0x4x12gggHHsimp.f <==
      module C0x4x12gggHHsimp_generic
      implicit none
      public C0x4x12gggHHsimp,C0x4x12gggHHsimp_qp

      interface C0x4x12gggHHsimp
      module procedure C0x4x12gggHHsimp,C0x4x12gggHHsimp_qp
      end interface

      interface C0x4x12gggHHpmmxm0
      module procedure C0x4x12gggHHpmmxm0,C0x4x12gggHHpmmxm0_qp
      end interface

      interface C0x4x12gggHHpmmxm2
      module procedure C0x4x12gggHHpmmxm2,C0x4x12gggHHpmmxm2_qp
      end interface

      contains

      subroutine C0x4x12gggHHsimp(j1,j2,j3,j4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,res)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x12gggHHsimp_inc.f'
      end subroutine C0x4x12gggHHsimp

      function C0x4x12gggHHpmmxm0(p1,p2,p3,mhsq,za,zb,zap4b,zap5b)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x12gggHHpmmxm0_inc.f'
      end function C0x4x12gggHHpmmxm0

      function C0x4x12gggHHpmmxm2(p1,p2,p3,mhsq,za,zb,zap4b,zap5b)
      use double_precision
      use sprod_dp
      include 'Inc/C0x4x12gggHHpmmxm2_inc.f'
      end function C0x4x12gggHHpmmxm2

      subroutine C0x4x12gggHHsimp_qp(j1,j2,j3,j4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,res)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x12gggHHsimp_inc.f'
      end subroutine C0x4x12gggHHsimp_qp

      function C0x4x12gggHHpmmxm0_qp(p1,p2,p3,mhsq,za,zb,zap4b,zap5b) result(C0x4x12gggHHpmmxm0)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x12gggHHpmmxm0_inc.f'
      end function C0x4x12gggHHpmmxm0_qp

      function C0x4x12gggHHpmmxm2_qp(p1,p2,p3,mhsq,za,zb,zap4b,zap5b) result(C0x4x12gggHHpmmxm2)
      use quad_precision
      use sprod_qp
      include 'Inc/C0x4x12gggHHpmmxm2_inc.f'
      end function C0x4x12gggHHpmmxm2_qp

      end module C0x4x12gggHHsimp_generic




==> anc/fortran/Eff1x2x3x4mmm_gen.f <==
      module Eff1x2x3x4mmm_gen
      implicit none
      public Eff1x2x3x4mmm,Eff1x2x3x4mmm_qp

      interface Eff1x2x3x4mmm
      module procedure Eff1x2x3x4mmm,Eff1x2x3x4mmm_qp
      end interface

      contains
      subroutine Eff1x2x3x4mmm(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mmm,E1x2x3x4mmm0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x3x4mmm_inc.f'
      return
      end subroutine Eff1x2x3x4mmm

      subroutine Eff1x2x3x4mmm_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mmm,E1x2x3x4mmm0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x3x4mmm_inc.f'
      end subroutine Eff1x2x3x4mmm_qp

      end module Eff1x2x3x4mmm_gen


==> anc/fortran/Eff1x2x3x4mmm_inc.f <==
! Implementation of equation (7.21)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x3x4mmm,E1x2x3x4mmm0,Trg5,zab,Tr5
      real(dp)::s12,s13,s14,s23,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zaba1x5x4x3
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)

      zaba1x5x4x3=-za(p1,p2)*zap4b(p3,p2)-za(p1,p3)*s34
      E1x2x3x4mmm0=0._dp
      E1x2x3x4mmm=mtsq*s12*s23/(4*Tr5)*(8*mtsq-s45-2*Mhsq)*zb(p1,p3)*zaba1x5x4x3
      
      return
      


==> anc/fortran/Eff1x2x3x4mmp_gen.f <==
      module Eff1x2x3x4mmp_gen
      implicit none
      public Eff1x2x3x4mmp,Eff1x2x3x4mmp_qp

      interface Eff1x2x3x4mmp
      module procedure Eff1x2x3x4mmp,Eff1x2x3x4mmp_qp
      end interface

      contains
      subroutine Eff1x2x3x4mmp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mmp,E1x2x3x4mmp0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x3x4mmp_inc.f'
      return
      end subroutine Eff1x2x3x4mmp

      subroutine Eff1x2x3x4mmp_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mmp,E1x2x3x4mmp0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x3x4mmp_inc.f'
      end subroutine Eff1x2x3x4mmp_qp

      end module Eff1x2x3x4mmp_gen


==> anc/fortran/Eff1x2x3x4mmp_inc.f <==
! Implementation of equation (7.39)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x3x4mmp,E1x2x3x4mmp0,Trg5,zab,Tr5
      real(dp)::s12,s13,s14,s23,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),
     & zbab1x5x4x3,zbab3x5x4x3
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)

      zbab1x5x4x3=-zb(p1,p2)*zap4b(p2,p3)-zb(p1,p3)*s34
      zbab3x5x4x3=-zb(p3,p1)*zap4b(p1,p3)-zb(p3,p2)*zap4b(p2,p3)
      E1x2x3x4mmp0=0._dp
      E1x2x3x4mmp=-mtsq/4*za(p1,p3)*za(p2,p3)*zb(p1,p2)*(
     & za(p1,p2)*zb(p2,p3)*zbab1x5x4x3/Tr5*(s45-2*s12-2*Mhsq+8*mtsq)
     & +zbab3x5x4x3)

      return
      


==> anc/fortran/Eff1x2x3x4mpm_notr5sq_gen.f <==
      module Eff1x2x3x4mpm_notr5sq_gen
      implicit none
      public Eff1x2x3x4mpm_notr5sq,Eff1x2x3x4mpm_notr5sq_qp

      interface Eff1x2x3x4mpm_notr5sq
      module procedure Eff1x2x3x4mpm_notr5sq,Eff1x2x3x4mpm_notr5sq_qp
      end interface

      contains
      subroutine Eff1x2x3x4mpm_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mpm_notr5sq,E1x2x3x4mpm_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x3x4mpm_notr5sq_inc.f'
      return
      end subroutine Eff1x2x3x4mpm_notr5sq

      subroutine Eff1x2x3x4mpm_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x3x4mpm_notr5sq,E1x2x3x4mpm_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x3x4mpm_notr5sq_inc.f'
      end subroutine Eff1x2x3x4mpm_notr5sq_qp

      end module Eff1x2x3x4mpm_notr5sq_gen


==> anc/fortran/Eff1x2x3x4mpm_notr5sq_inc.f <==
! Implementation of equation (7.41)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x3x4mpm_notr5sq,E1x2x3x4mpm_notr5sq0,Trg5,zab,Tr5
      real(dp)::s12,s13,s14,s23,s24,s34,s35,s45,s15,mtsq,mhsq,smpm
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),
     & zaba1x5x4x3,zbab3x4x5x1,zaba2x5x4x3,zabab3x4x5x12x3,zabab1x5x4x23x1,
     & zaba1x5x4x2,zaba3x4x5x1,zbab1x5x4x3
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)
      
      zaba1x5x4x3=-za(p1,p2)*zap4b(p3,p2)-za(p1,p3)*s34
      zbab3x4x5x1=zb(p1,p2)*zap4b(p2,p3)+zb(p1,p3)*s34

      zaba3x4x5x1=-zaba1x5x4x3
      zbab1x5x4x3=-zbab3x4x5x1
      zaba2x5x4x3=-za(p2,p1)*zap4b(p3,p1)-za(p2,p3)*s34
      zaba1x5x4x2=-za(p1,p3)*zap4b(p2,p3)-za(p1,p2)*s24
      
      zabab3x4x5x12x3=-zaba1x5x4x3*zb(p1,p3)-zaba2x5x4x3*zb(p2,p3)
      zabab1x5x4x23x1=zaba1x5x4x2*zb(p2,p1)+zaba1x5x4x3*zb(p3,p1)
      
      E1x2x3x4mpm_notr5sq=
     & s12**2*s23*zaba1x5x4x3*(zabab3x4x5x12x3+4*mtsq*(s13+s23))/4/za(p1,p3)/Tr5
     &  +s12*mtsq/4*(s23*(s15-s23)-za(p1,p2)*zb(p2,p3)*zap5b(p3,p1))
     &-s23**2*s12*zaba3x4x5x1*(zabab1x5x4x23x1+4*mtsq*(s13+s12))/4/za(p1,p3)/Tr5
     &  +s23*mtsq/4*(s12*(s34-s12)-za(p3,p2)*zb(p2,p1)*zap4b(p1,p3))
     &+mtsq*s12*s23*zb(p1,p3)*zaba1x5x4x3*(3*s45+2*Mhsq-2*s13)/4/Tr5
     &-mtsq**2*s12*s23*((zb(p1,p3)*zaba1x5x4x3+za(p1,p3)*zbab1x5x4x3)/Tr5+3)
     
      E1x2x3x4mpm_notr5sq0=
     & s12**2*s23*zaba1x5x4x3*(zabab3x4x5x12x3)/4/za(p1,p3)/Tr5
     &-s23**2*s12*zaba3x4x5x1*(zabab1x5x4x23x1)/4/za(p1,p3)/Tr5 
     
      return
      


==> anc/fortran/Eff1x2x4x3mmm_gen.f <==
      module Eff1x2x4x3mmm_gen
      implicit none
      public Eff1x2x4x3mmm,Eff1x2x4x3mmm_qp

      interface Eff1x2x4x3mmm
      module procedure Eff1x2x4x3mmm,Eff1x2x4x3mmm_qp
      end interface

      contains
      subroutine Eff1x2x4x3mmm(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mmm,E1x2x4x3mmm0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x4x3mmm_inc.f'
      return
      end subroutine Eff1x2x4x3mmm

      subroutine Eff1x2x4x3mmm_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mmm,E1x2x4x3mmm0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x4x3mmm_inc.f'
      end subroutine Eff1x2x4x3mmm_qp

      end module Eff1x2x4x3mmm_gen


==> anc/fortran/Eff1x2x4x3mmm_inc.f <==
! Implementation of equation (7.22)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x4x3mmm,E1x2x4x3mmm0,Trg5,zab,Tr5
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zaba3x4x5x3
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)

      zaba3x4x5x3=-zap4b(p3,p1)*za(p1,p3)-zap4b(p3,p2)*za(p2,p3)
      E1x2x4x3mmm0=0._dp
      E1x2x4x3mmm=mtsq/4*za(p1,p2)*zb(p1,p3)*zb(p2,p3)*(
     & za(p1,p2)*zap5b(p3,p1)*zap4b(p3,p2)/Tr5*(8*mtsq-s45-2*Mhsq)
     & +zaba3x4x5x3)

      return
      


==> anc/fortran/Eff1x2x4x3mmp_gen.f <==
      module Eff1x2x4x3mmp_gen
      implicit none
      public Eff1x2x4x3mmp,Eff1x2x4x3mmp_qp

      interface Eff1x2x4x3mmp
      module procedure Eff1x2x4x3mmp,Eff1x2x4x3mmp_qp
      end interface

      contains
      subroutine Eff1x2x4x3mmp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mmp,E1x2x4x3mmp0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x4x3mmp_inc.f'
      return
      end subroutine Eff1x2x4x3mmp

      subroutine Eff1x2x4x3mmp_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mmp,E1x2x4x3mmp0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x4x3mmp_inc.f'
      end subroutine Eff1x2x4x3mmp_qp

      end module Eff1x2x4x3mmp_gen


==> anc/fortran/Eff1x2x4x3mmp_inc.f <==
! Implementation of equation (7.40)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x4x3mmp,E1x2x4x3mmp0,Trg5,zab,Tr5
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)
      
      E1x2x4x3mmp0=0._dp
      E1x2x4x3mmp=-mtsq/(4*Tr5)*za(p1,p3)*za(p2,p3)*zb(p1,p2)**2
     & *zap5b(p1,p3)*zap4b(p2,p3)*(s45-2*s12-2*Mhsq+8*mtsq)

      return
      


==> anc/fortran/Eff1x2x4x3mpm_notr5sq_gen.f <==
      module Eff1x2x4x3mpm_notr5sq_gen
      implicit none
      public Eff1x2x4x3mpm_notr5sq,Eff1x2x4x3mpm_notr5sq_qp

      interface Eff1x2x4x3mpm_notr5sq
      module procedure Eff1x2x4x3mpm_notr5sq,Eff1x2x4x3mpm_notr5sq_qp
      end interface

      contains
      subroutine Eff1x2x4x3mpm_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mpm_notr5sq,E1x2x4x3mpm_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Eff1x2x4x3mpm_notr5sq_inc.f'
      return
      end subroutine Eff1x2x4x3mpm_notr5sq

      subroutine Eff1x2x4x3mpm_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,E1x2x4x3mpm_notr5sq,E1x2x4x3mpm_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Eff1x2x4x3mpm_notr5sq_inc.f'
      end subroutine Eff1x2x4x3mpm_notr5sq_qp

      end module Eff1x2x4x3mpm_notr5sq_gen


==> anc/fortran/Eff1x2x4x3mpm_notr5sq_inc.f <==
! Implementation of equation (7.42)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      complex(dp)::E1x2x4x3mpm_notr5sq,E1x2x4x3mpm_notr5sq0
      real(dp)::s12,s13,s14,s23,s24,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),
     & zaba2x34x2,tr5

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      tr5=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)
      
      zaba2x34x2=s23+zap4b(p2,p2)
      
      E1x2x4x3mpm_notr5sq=+(0.25_dp*(zb(p2,p3)*zap5b(p3,p1)
     & *(s12-s24-mhsq+8*mtsq)-zb(p1,p2)*zap5b(p3,p3)
     & *(zaba2x34x2-8*mhsq)
     & +zb(p1,p3)*zap4b(p3,p2)*zap5b(p2,p2))*za(p1,p2)*mtsq)
     & +(0.25_dp*(zap4b(p3,p2)*zb(p1,p3)*za(p2,p3)
     & *(s45-2*s13-2*mhsq+8*mtsq)
     & -8*zap5b(p3,p3)*(zb(p1,p2)*za(p2,p3)*mhsq+zap5b(p3,p1)*s12))
     & *zap5b(p1,p3)*s12*mtsq)/(tr5)
     & +(0.25_dp*zap5b(p3,p1)*zap5b(p1,p3)*zap4b(p3,p2)*za(p1,p2)*s12)
     & /(za(p1,p3))
     & +(0.25_dp*zap5b(p3,p1)*zap5b(p1,p3)*zap4b(p3,p2)*za(p1,p2)*s12
     & *(zb(p1,p3)*(s24+s35-8*mtsq)+zb(p1,p2)*zap5b(p2,p3)))/(tr5)
     & +(0.25_dp*(zap5b(p1,p3)*zap4b(p3,p2)*(s45-2*mhsq)
     & -8*mtsq*zap5b(p1,p2)*zap5b(p3,p3))*zap5b(p3,p1)*zap5b(p3,p3)
     & *za(p1,p2)*s12)/(za(p1,p3)*tr5)

      E1x2x4x3mpm_notr5sq0=
     & +(0.25_dp*zap5b(p3,p1)*zap5b(p1,p3)*zap4b(p3,p2)*za(p1,p2)*s12)
     & /(za(p1,p3))
     & +(0.25_dp*zap5b(p3,p1)*zap5b(p1,p3)*zap4b(p3,p2)*za(p1,p2)*s12
     & *(zb(p1,p3)*(s24+s35)+zb(p1,p2)*zap5b(p2,p3)))/(tr5)
     & +(0.25_dp*(zap5b(p1,p3)*zap4b(p3,p2)*(s45-2*mhsq))*zap5b(p3,p1)*zap5b(p3,p3)
     & *za(p1,p2)*s12)/(za(p1,p3)*tr5)

      return
      


==> anc/fortran/Effboxesmmm_notr5sq_gen.f <==
      module Effboxesmmm_notr5sq_gen
      implicit none
      public Effboxesmmm_notr5sq,Effboxesmmm_notr5sq_qp

      interface Effboxesmmm_notr5sq
      module procedure Effboxesmmm_notr5sq,Effboxesmmm_notr5sq_qp
      end interface

      contains
      subroutine Effboxesmmm_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mmm_notr5sq,D0x1x2x4mmm_notr5sq,D0x1x4x2mmm_notr5sq,D0x1x4x23mmm_notr5sq,D0x4x1x23mmm_notr5sq,
     & D0x1x2x3mmm_notr5sq0,D0x1x2x4mmm_notr5sq0,D0x1x4x2mmm_notr5sq0,D0x1x4x23mmm_notr5sq0,D0x4x1x23mmm_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Effboxesmmm_notr5sq_inc.f'
      return
      end subroutine Effboxesmmm_notr5sq

      subroutine Effboxesmmm_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mmm_notr5sq,D0x1x2x4mmm_notr5sq,D0x1x4x2mmm_notr5sq,D0x1x4x23mmm_notr5sq,D0x4x1x23mmm_notr5sq,
     & D0x1x2x3mmm_notr5sq0,D0x1x2x4mmm_notr5sq0,D0x1x4x2mmm_notr5sq0,D0x1x4x23mmm_notr5sq0,D0x4x1x23mmm_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Effboxesmmm_notr5sq_inc.f'
      end subroutine Effboxesmmm_notr5sq_qp

      end module Effboxesmmm_notr5sq_gen


==> anc/fortran/Effboxesmmm_notr5sq_inc.f <==
! Remainder box coefficients from
! J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! box remainders when writing in terms of effective pentagon coefficients
      include 'zprods_decl.f'
      complex(dp)::D0x1x2x3mmm_notr5sq,D0x1x2x4mmm_notr5sq,D0x1x4x2mmm_notr5sq,
     & D0x1x4x23mmm_notr5sq,D0x4x1x23mmm_notr5sq,Trg5,zab,Tr5,phase
      complex(dp)::D0x1x2x3mmm_notr5sq0,D0x1x2x4mmm_notr5sq0,D0x1x4x2mmm_notr5sq0,
     & D0x1x4x23mmm_notr5sq0,D0x4x1x23mmm_notr5sq0
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zaba1x5x4x1
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)

! box remainders

! Implementation of equation (7.24)
      D0x1x2x3mmm_notr5sq=mtsq/2._dp*za(p1,p2)*za(p2,p3)/zb(p3,p1)
      D0x1x2x3mmm_notr5sq0=0._dp

! Implementation of equation (7.26)
      D0x1x2x4mmm_notr5sq=0._dp
      D0x1x2x4mmm_notr5sq0=0._dp

! Implementation of equation (7.30)
      zaba1x5x4x1=zap4b(p1,p2)*za(p2,p1)+zap4b(p1,p3)*za(p3,p1)
      D0x1x4x23mmm_notr5sq=mtsq/(2*Tr5)*(s45+2*Mhsq-8*mtsq)
     & *za(p2,p3)*zaba1x5x4x1/zb(p2,p3)
      D0x1x4x23mmm_notr5sq0=0._dp

! Implementation of equation (7.32)
      D0x4x1x23mmm_notr5sq=D0x1x4x23mmm_notr5sq
      D0x4x1x23mmm_notr5sq0=D0x1x4x23mmm_notr5sq0

! Implementation of equation (7.28)
      D0x1x4x2mmm_notr5sq=(4*mtsq-Mhsq)*(s24*s14-Mhsq*s35)
     & /(4._dp*zb(p1,p2)*zb(p2,p3)*zb(p3,p1))
      D0x1x4x2mmm_notr5sq0=(-Mhsq)*(s24*s14-Mhsq*s35)
     & /(4._dp*zb(p1,p2)*zb(p2,p3)*zb(p3,p1))

      return


==> anc/fortran/Effboxesmmp_notr5sq_gen.f <==
      module Effboxesmmp_notr5sq_gen
      implicit none
      public Effboxesmmp_notr5sq,Effboxesmmp_notr5sq_qp

      interface Effboxesmmp_notr5sq
      module procedure Effboxesmmp_notr5sq,Effboxesmmp_notr5sq_qp
      end interface

      contains
      subroutine Effboxesmmp_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mmp_notr5sq,D0x1x2x4mmp_notr5sq,D0x1x4x2mmp_notr5sq,D0x1x4x23mmp_notr5sq,D0x4x1x23mmp_notr5sq,
     & D0x1x2x3mmp_notr5sq0,D0x1x2x4mmp_notr5sq0,D0x1x4x2mmp_notr5sq0,D0x1x4x23mmp_notr5sq0,D0x4x1x23mmp_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Effboxesmmp_notr5sq_inc.f'
      return
      end subroutine Effboxesmmp_notr5sq

      subroutine Effboxesmmp_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mmp_notr5sq,D0x1x2x4mmp_notr5sq,D0x1x4x2mmp_notr5sq,D0x1x4x23mmp_notr5sq,D0x4x1x23mmp_notr5sq,
     & D0x1x2x3mmp_notr5sq0,D0x1x2x4mmp_notr5sq0,D0x1x4x2mmp_notr5sq0,D0x1x4x23mmp_notr5sq0,D0x4x1x23mmp_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Effboxesmmp_notr5sq_inc.f'
      end subroutine Effboxesmmp_notr5sq_qp

      end module Effboxesmmp_notr5sq_gen


==> anc/fortran/Effboxesmmp_notr5sq_inc.f <==
! Remainder box coefficients from
! J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! box remainders when writing in terms of effective pentagon coefficients
      use dhat1x4x23gggHHmmp_gen
      include 'zprods_decl.f'
      complex(dp)::D0x1x2x3mmp_notr5sq,D0x1x2x4mmp_notr5sq,D0x1x4x2mmp_notr5sq,
     & D0x1x4x23mmp_notr5sq,D0x4x1x23mmp_notr5sq,Trg5,zab,Tr5,res0
      complex(dp)::D0x1x2x3mmp_notr5sq0,D0x1x2x4mmp_notr5sq0,D0x1x4x2mmp_notr5sq0,
     & D0x1x4x23mmp_notr5sq0,D0x4x1x23mmp_notr5sq0
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),
     & zbab3x4x5x3,zbab3x5x4x3,zbab1x4x5x1,zaba2x4x5x2,zaba2x5x4x2,
     & zaba1x4x5x2,zaba1x4x5x3,zabab1x4x5x23x1,zbab1x4x5x3

      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)

      zbab3x4x5x3=-zb(p3,p1)*zap5b(p1,p3)-zb(p3,p2)*zap5b(p2,p3)
      zbab3x5x4x3=-zbab3x4x5x3
      zbab1x4x5x1=-zb(p1,p3)*zap5b(p3,p1)-zb(p1,p2)*zap5b(p2,p1)
      zbab1x4x5x3=-zb(p1,p2)*zap5b(p2,p3)-zb(p1,p3)*s35
      
      zaba2x4x5x2=-zap4b(p2,p1)*za(p1,p2)-zap4b(p2,p3)*za(p3,p2)
      zaba2x5x4x2=-zaba2x4x5x2
      zaba1x4x5x2=-s14*za(p1,p2)-zap4b(p1,p3)*za(p3,p2)
      zaba1x4x5x3=-s14*za(p1,p3)-zap4b(p1,p2)*za(p2,p3)
      
      zabab1x4x5x23x1=zaba1x4x5x2*zb(p2,p1)+zaba1x4x5x3*zb(p3,p1)

! box remainders
! Implementation of equation (7.44)
      D0x1x2x3mmp_notr5sq=+mtsq/2._dp*za(p1,p2)**2*zb(p2,p3)/(zb(p1,p2)*za(p1,p3))
      D0x1x2x3mmp_notr5sq0=0._dp
      
! c.f. equation (7.45)
      D0x1x2x4mmp_notr5sq=0._dp
      D0x1x2x4mmp_notr5sq0=0._dp

! Implementation of equation (7.47)
      D0x1x4x2mmp_notr5sq=
     & za(p1,p2)*zap4b(p1,p2)*zap4b(p2,p1)/(4*zb(p1,p2))*(
     & (s13+s23-2*Mhsq+8*mtsq)/(za(p1,p3)*za(p2,p3))
     & *((zap5b(p1,p3)*za(p2,p3)+zap5b(p2,p3)*za(p1,p3))/Tr5+0.5_dp/zb(p1,p2))
     & +zbab3x4x5x3/Tr5)
      D0x1x4x2mmp_notr5sq0=
     & za(p1,p2)*zap4b(p1,p2)*zap4b(p2,p1)/(4*zb(p1,p2))*(
     & (s13+s23-2*Mhsq)/(za(p1,p3)*za(p2,p3))
     & *((zap5b(p1,p3)*za(p2,p3)+zap5b(p2,p3)*za(p1,p3))/Tr5+0.5_dp/zb(p1,p2))
     & +zbab3x4x5x3/Tr5)
     
! Implementation of equation (7.49)
      D0x4x1x23mmp_notr5sq=
     &-zb(p1,p3)*zabab1x4x5x23x1/(4*zb(p1,p2)*zbab1x4x5x1)*(
     &  zbab3x5x4x3/zb(p2,p3)+zb(p1,p3)*(s45-2*Mhsq+8*mtsq)
     &   *(0.5_dp/zb(p1,p2)-zbab1x4x5x3/(zb(p2,p3)*zbab1x4x5x1)))
     & +za(p1,p2)/(4*Tr5)*(Mhsq*(zap5b(p1,p3)*zap4b(p2,p3)+zap4b(p1,p3)*zap5b(p2,p3))
     &  -zap4b(p1,p3)*zap4b(p2,p3)*(s45-2*Mhsq))
     & +s13/(4*zb(p1,p2)*Tr5)*(za(p1,p2)*zb(p1,p3)*zap5b(p1,p3)*(s45+Mhsq)
     &  -za(p1,p2)*zb(p2,p3)*zap5b(p2,p3)*(Mhsq-8*mtsq)-2*zap5b(p2,p3)*zap5b(p1,p3)*s45)
     & +za(p1,p2)*zb(p1,p3)/(4*zb(p1,p2)*Tr5)*(
     &   s45*(zap5b(p1,p2)*zap5b(p2,p3)+zap4b(p1,p2)*zap4b(p2,p3)-zap4b(p3,p3)*zap4b(p1,p3))
     &  +za(p1,p2)*zb(p2,p3)*(s13*s45-2*zap4b(p3,p3)*Mhsq))
     & +zb(p1,p3)*zb(p2,p3)*(s45-2*Mhsq+8*mtsq)/(4*zb(p1,p2)**2)
     &  *(s13*(zaba1x4x5x2+za(p1,p2)*s35)/Tr5-za(p1,p2))
     & -mtsq*(za(p2,p3)*zbab3x4x5x3-zaba2x5x4x2*zb(p2,p3))/(2*zb(p1,p2)*za(p2,p3))
     &  *((s45-2*Mhsq+8*mtsq)*(za(p1,p2)/Tr5+zb(p1,p3)/(zb(p2,p3)*zbab1x4x5x1))
     &  -2*za(p1,p2)*s12/Tr5)
     & +s45/(8*zb(p1,p2)**2)*(zb(p2,p3)*zap4b(p2,p3)+zb(p1,p3)*zap5b(p1,p3)
     &  +(zap5b(p1,p2)*zap5b(p2,p3)-zap4b(p1,p2)*zap4b(p2,p3))/za(p1,p3)
     &  -zb(p1,p3)*zaba1x4x5x2/za(p2,p3))
     & +za(p1,p2)*(zap4b(p1,p3)*(s45-Mhsq)-Mhsq*zap5b(p1,p3))/(8*zb(p1,p2)*za(p1,p3))

      D0x4x1x23mmp_notr5sq0=
     &-zb(p1,p3)*zabab1x4x5x23x1/(4*zb(p1,p2)*zbab1x4x5x1)*(
     &  zbab3x5x4x3/zb(p2,p3)+zb(p1,p3)*(s45-2*Mhsq)
     &   *(0.5_dp/zb(p1,p2)-zbab1x4x5x3/(zb(p2,p3)*zbab1x4x5x1)))
     & +za(p1,p2)/(4*Tr5)*(Mhsq*(zap5b(p1,p3)*zap4b(p2,p3)+zap4b(p1,p3)*zap5b(p2,p3))
     &  -zap4b(p1,p3)*zap4b(p2,p3)*(s45-2*Mhsq))
     & +s13/(4*zb(p1,p2)*Tr5)*(za(p1,p2)*zb(p1,p3)*zap5b(p1,p3)*(s45+Mhsq)
     &  -za(p1,p2)*zb(p2,p3)*zap5b(p2,p3)*(Mhsq)-2*zap5b(p2,p3)*zap5b(p1,p3)*s45)
     & +za(p1,p2)*zb(p1,p3)/(4*zb(p1,p2)*Tr5)*(
     &   s45*(zap5b(p1,p2)*zap5b(p2,p3)+zap4b(p1,p2)*zap4b(p2,p3)-zap4b(p3,p3)*zap4b(p1,p3))
     &  +za(p1,p2)*zb(p2,p3)*(s13*s45-2*zap4b(p3,p3)*Mhsq))
     & +zb(p1,p3)*zb(p2,p3)*(s45-2*Mhsq)/(4*zb(p1,p2)**2)
     &  *(s13*(zaba1x4x5x2+za(p1,p2)*s35)/Tr5-za(p1,p2))
     & +s45/(8*zb(p1,p2)**2)*(zb(p2,p3)*zap4b(p2,p3)+zb(p1,p3)*zap5b(p1,p3)
     &  +(zap5b(p1,p2)*zap5b(p2,p3)-zap4b(p1,p2)*zap4b(p2,p3))/za(p1,p3)
     &  -zb(p1,p3)*zaba1x4x5x2/za(p2,p3))
     & +za(p1,p2)*(zap4b(p1,p3)*(s45-Mhsq)-Mhsq*zap5b(p1,p3))/(8*zb(p1,p2)*za(p1,p3))

      D0x1x4x23mmp_notr5sq=dhat1x4x23gggHHmmp_anal(p1,p2,p3,zap4b,zap5b,mtsq,Mhsq,za,zb,res0)
      D0x1x4x23mmp_notr5sq0=dhat1x4x23gggHHmmp_anal(p1,p2,p3,zap4b,zap5b,0._dp,Mhsq,za,zb,res0)

      return


==> anc/fortran/Effboxesmpm_notr5sq_gen.f <==
      module Effboxesmpm_notr5sq_gen
      implicit none
      public Effboxesmpm_notr5sq,Effboxesmpm_notr5sq_qp

      interface Effboxesmpm_notr5sq
      module procedure Effboxesmpm_notr5sq,Effboxesmpm_notr5sq_qp
      end interface

      contains
      subroutine Effboxesmpm_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mpm_notr5sq,D0x1x2x4mpm_notr5sq,D0x1x4x2mpm_notr5sq,
     & D0x1x2x3mpm_notr5sq0,D0x1x2x4mpm_notr5sq0,D0x1x4x2mpm_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Effboxesmpm_notr5sq_inc.f'
      return
      end subroutine Effboxesmpm_notr5sq

      subroutine Effboxesmpm_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x3mpm_notr5sq,D0x1x2x4mpm_notr5sq,D0x1x4x2mpm_notr5sq,
     & D0x1x2x3mpm_notr5sq0,D0x1x2x4mpm_notr5sq0,D0x1x4x2mpm_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Effboxesmpm_notr5sq_inc.f'
      end subroutine Effboxesmpm_notr5sq_qp

      end module Effboxesmpm_notr5sq_gen


==> anc/fortran/Effboxesmpm_notr5sq_inc.f <==
! Remainder box coefficients from
! J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! box remainders when writing in terms of effective pentagon coefficients
      use dhat1x2x3gggHHmpm_gen
      use dhat1x2x4gggHHmpm_gen
      use dhat1x4x2gggHHmpm_gen
      include 'zprods_decl.f'
      complex(dp)::D0x1x2x3mpm_notr5sq,D0x1x2x4mpm_notr5sq,D0x1x4x2mpm_notr5sq,
     & Trg5,zab,Tr5,res0,
     & D0x1x2x4mpm_notr5sqxm0,D0x1x2x4mpm_notr5sqxm2,
     & D0x1x4x2mpm_notr5sqxm0,D0x1x4x2mpm_notr5sqxm2
      complex(dp)::D0x1x2x3mpm_notr5sq0,D0x1x2x4mpm_notr5sq0,D0x1x4x2mpm_notr5sq0
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq,s45m2mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)
      s45m2mhsq=s45-2*mhsq

! box remainders
      D0x1x2x3mpm_notr5sq=dhat1x2x3gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      D0x1x2x3mpm_notr5sq0=dhat1x2x3gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & 0._dp,Mhsq,za,zb,res0)

      D0x1x2x4mpm_notr5sq=dhat1x2x4gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      D0x1x2x4mpm_notr5sq0=dhat1x2x4gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & 0._dp,Mhsq,za,zb,res0)

      D0x1x4x2mpm_notr5sq=dhat1x4x2gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      D0x1x4x2mpm_notr5sq0=dhat1x4x2gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & 0._dp,Mhsq,za,zb,res0)

      return
      


==> anc/fortran/Effboxespmm_notr5sq_gen.f <==
      module Effboxespmm_notr5sq_gen
      implicit none
      public Effboxespmm_notr5sq,Effboxespmm_notr5sq_qp

      interface Effboxespmm_notr5sq
      module procedure Effboxespmm_notr5sq,Effboxespmm_notr5sq_qp
      end interface

      contains
      subroutine Effboxespmm_notr5sq(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x4pmm_notr5sq,D0x1x4x23pmm_notr5sq,D0x4x1x23pmm_notr5sq,
     & D0x1x2x4pmm_notr5sq0,D0x1x4x23pmm_notr5sq0,D0x4x1x23pmm_notr5sq0)
      use double_precision
      use sprod_dp
      include 'Effboxespmm_notr5sq_inc.f'
      return
      end subroutine Effboxespmm_notr5sq

      subroutine Effboxespmm_notr5sq_qp(p1,p2,p3,mtsq,mhsq,za,zb,zap4b,zap5b,
     & D0x1x2x4pmm_notr5sq,D0x1x4x23pmm_notr5sq,D0x4x1x23pmm_notr5sq,
     & D0x1x2x4pmm_notr5sq0,D0x1x4x23pmm_notr5sq0,D0x4x1x23pmm_notr5sq0)
      use quad_precision
      use sprod_qp
      include 'Effboxespmm_notr5sq_inc.f'
      end subroutine Effboxespmm_notr5sq_qp

      end module Effboxespmm_notr5sq_gen


==> anc/fortran/Effboxespmm_notr5sq_inc.f <==
! Remainder box coefficients from
! J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! box remainders when writing in terms of effective pentagon coefficients
      use dhat1x2x4gggHHpmm_gen
      include 'zprods_decl.f'
      complex(dp)::D0x1x2x4pmm_notr5sq,
     & D0x1x4x23pmm_notr5sq,D0x4x1x23pmm_notr5sq,Trg5,zab,Tr5,res0,
     & D0x1x2x4pmm_notr5sqxm0,D0x1x2x4pmm_notr5sqxm2
      complex(dp)::D0x1x2x4pmm_notr5sq0,D0x1x4x23pmm_notr5sq0,D0x4x1x23pmm_notr5sq0
      real(dp)::s12,s13,s23,s14,s24,s34,s35,s45,s15,mtsq,mhsq,s45m2mhsq
      integer p1,p2,p3
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zbab1x4x5x1
      zab(p1,p2,p3)=za(p1,p2)*zb(p2,p3)
      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s13+s23
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      Tr5=Trg5(p1,p2,p3)
      zbab1x4x5x1=+zap4b(p2,p1)*zb(p1,p2)+zap4b(p3,p1)*zb(p1,p3)
      s45m2mhsq=s45-2*mhsq

! box remainders
      D0x1x2x4pmm_notr5sq=dhat1x2x4gggHHpmm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      D0x1x2x4pmm_notr5sq0=dhat1x2x4gggHHpmm_anal(p1,p2,p3,zap4b,zap5b,
     & 0._dp,Mhsq,za,zb,res0)
     
! Implementation of equation (7.83)
      D0x4x1x23pmm_notr5sq=mtsq/2*(s45-2*s23-2*Mhsq+8*mtsq)
     & *za(p2,p3)/zb(p2,p3)*zbab1x4x5x1/Tr5
      D0x4x1x23pmm_notr5sq0=0._dp
     
! Implementation of equation (7.85)
      D0x1x4x23pmm_notr5sq=D0x4x1x23pmm_notr5sq
      D0x1x4x23pmm_notr5sq0=D0x4x1x23pmm_notr5sq0

      return
      


==> anc/fortran/HHjtest_ggg.f <==
! Test of implementation of 0 -> gggHH amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

      subroutine HHjtest_ggg
      use spinor
      use piDpjfill_generic
      use fillbubratcoeffsnew_generic
      use filltricoeffs_generic
      use fillboxcoeffs_effectivepent_notr5sq_gen
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'mhsq.f'
      complex(dp)::zabi4j(mxpart,mxpart),zbai4j(mxpart,mxpart)
      complex(dp)::Dcoeff(dmax),Ccoeff(cmax),Bcoeff(bmax),rat
      complex(dp)::qagHHrat,qagHHB123,qagHHB124,qagHHB12,qagHHB34, 
     & qagHHC12x34,qagHHC3x124,qagHHC3x12,qagHHC3x4,qagHHC4x123,qagHHC4x12,
     & qagHHD12x3x4,qagHHD12x4x3,qagHHD3x12x4,amp,KCres(-1:1,-1:1,-1:1)
      real(dp):: p(mxpart,4),dot,k(4),mt,mtsq
      integer::i,j,h1,h2,h3,kh1,kh2,kh3
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
! pointer to triangle coefficients
      integer, parameter::
     & c0x1x2=1,c0x2x3=2,c0x3x1=3,
     & c0x1x4=4,c0x2x4=5,c0x3x4=6,c0x1x234=7,c0x2x134=8,c0x3x124=9,
     & c0x3x12=10,c0x1x23=11,c0x2x13=12,
     & c0x4x12=13,c0x4x23=14,c0x4x31=15,c0x12x34=16,c0x23x14=17,c0x13x24=18,
     & c0x4x123=19
! pointer to bubble coefficients
      integer, parameter::
     & b0x12=1, b0x23=2, b0x13=3, b0x123=4
! pointer from box labels d0x<label> to integral labels d<label>
      integer, parameter ::  idlabel(30) = [
     & d1x2x3, d2x3x1, d1x2x45,
     & d1x2x4, d15x2x3, d3x1x4,
     & d1x4x2, d15x2x4, d1x25x3,
     & d2x1x4, d15x4x2, d1x3x4,
     & d1x23x4, d31x2x5, d12x3x5,
     & d1x24x3, d2x34x1, d14x2x5,
     & d4x3x12, d4x1x23, d4x2x13,
     & d3x4x12, d1x4x23, d2x4x13,
     & d34x1x2, d14x2x3, d1x5x24,
     & d1x2x34, d14x3x2, d1x24x5 ]
! pointer from triangle labels c0x<label> to integral labels c<label>
      integer, parameter ::  iclabel(19) = [
     & c1x2, c2x3, c1x3,
     & c1x4, c2x4, c3x4, c1x234, c2x341, c3x124,
     & c12x3, c1x23, c13x2,
     & c12x4, c23x4, c13x4, c12x34, c23x14, c13x24,
     & c123x4 ]
! pointer from bubble labels b0x<label> to integral labels b<label>
      integer, parameter ::  iblabel(4) = [
     & b12, b23, b13, b123]
      complex(dp),parameter:: czip=(0._dp,0._dp)
      complex(dp):: rattot,tot,KCD(90),KCC(90),KCB(90),RKCD(90),RKCC(90),RKCB(90),rattri(20)
     
      complex(dp):: boxcoeff(30,2,2,2),boxcoeffm0(30,2,2,2)
      complex(dp):: tricoeff(19,2,2,2)
      complex(dp):: bubcoeff(4,2,2,2),ratcoeff(2,2,2)
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)

! Known KCheck results (from coeffmmmdif.f etc)
!      KCres(-1,-1,-1)=(0.79744543559179903d0,4.6438607220460089d0)
!      KCres(-1,-1,+1)=(-24.185026919655826d0,-1.1701164499056311d0)
!      KCres(-1,+1,-1)=(-8.3457766565502940d0,-4.5498887359127718d0)
!      KCres(-1,+1,+1)=(0.94648264517592129d0,-2.7033973954554575d0)
!      KCres(+1,-1,-1)=(-0.29121998114829029d0,-2.9079501129314158d0)
!      KCres(+1,-1,+1)=(17.220603707178796d0,-0.48424408781182349d0)
!      KCres(+1,+1,-1)=(4.6738435355090582d0,28.538554133257293d0)
!      KCres(+1,+1,+1)=(-4.5884188991648109d0,-1.2081839454255447d0)

!     Assign kinpoint_gggHH.f momenta
      mt=0.12323434546d0
      mtsq=mt**2
      p(:,:)=0._dp
      p(1,:)=(/-0.1148336067051440D+01,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.1148336067051440D+01/)
      p(2,:)=(/ 0.3501828709449989D+00,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.3501828709449989D+00/)
      p(3,:)=(/-0.1455626376389575D+00,-0.1609431215953345D+00,-0.6666482373544999D-01, 0.2270140272955390D+00/)
      p(4,:)=(/ 0.5536759384838500D+00, 0.2098380298001295D+00, 0.3314748690289090D+00, 0.7284844764331651D+00/)
      p(5,:)=(/ 0.3900398952615525D+00,-0.4889490820479465D-01,-0.2648100452934590D+00, 0.5430204342677351D+00/)
      mhsq = p(4,4)**2-p(4,1)**2-p(4,2)**2-p(4,3)**2
      
      call spinoru(5,p,za,zb)

!     fill piDpj to common block
      call piDpjfill(p)
      call spinorz(3,p,za,zb)
      k(:)=p(4,:)
      call spinorzk(3,p,zabi4j,zbai4j,k)
      do i=1,3
      do j=1,3
      enddo
      enddo
      
      call spinorz(5,p,za,zb)
      call spinorzk(5,p,zap4b,zbp4a,p(4,:))
      call spinorzk(5,p,zap5b,zbp5a,p(5,:))
      
      call fillboxcoeffs_effectivepent_notr5sq(mtsq,mhsq,za,zb,zap4b,zap5b,boxcoeff,boxcoeffm0)
      call filltricoeffs(mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,boxcoeffm0,tricoeff)
      call fillbubratcoeffsnew(za,zb,bubcoeff,ratcoeff)
      
      do h1=1,2
      do h2=1,2
      do h3=1,2
      
      kh1=2*h1-3
      kh2=2*h2-3
      kh3=2*h3-3

      if     ((kh1 == -1).and.(kh2 == -1).and.(kh3 == -1)) then
        include 'Inc/coeffmmmdif.f'
      elseif ((kh1 == +1).and.(kh2 == -1).and.(kh3 == -1)) then
        include 'Inc/coeffpmmdif.f'
      elseif ((kh1 == -1).and.(kh2 == +1).and.(kh3 == -1)) then
        include 'Inc/coeffmpmdif.f'
      elseif ((kh1 == -1).and.(kh2 == -1).and.(kh3 == +1)) then
        include 'Inc/coeffmmpdif.f'
      elseif ((kh1 == +1).and.(kh2 == +1).and.(kh3 == +1)) then
        include 'Inc/coeffpppdif.f'
      elseif ((kh1 == -1).and.(kh2 == +1).and.(kh3 == +1)) then
        include 'Inc/coeffmppdif.f'
      elseif ((kh1 == +1).and.(kh2 == -1).and.(kh3 == +1)) then
        include 'Inc/coeffpmpdif.f'
      elseif ((kh1 == +1).and.(kh2 == +1).and.(kh3 == -1)) then
        include 'Inc/coeffppmdif.f'
      endif

      write(6,*)
      write(6,*) 'helicity (1 = minus, 2 = plus)',h1,h2,h3

      write(6,*)
      write(6,*) 'INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT'

      write(6,*)
      write(6,77) 'boxcoeff(d0x1x2x3,h1,h2,h3)',boxcoeff(d0x1x2x3,h1,h2,h3),boxcoeff(d0x1x2x3,h1,h2,h3)/KCD(d1x2x3)
      write(6,77) 'boxcoeff(d0x2x3x1,h1,h2,h3)',boxcoeff(d0x2x3x1,h1,h2,h3),boxcoeff(d0x2x3x1,h1,h2,h3)/KCD(d2x3x1)
      write(6,77) 'boxcoeff(d0x3x1x2,h1,h2,h3)',boxcoeff(d0x3x1x2,h1,h2,h3),boxcoeff(d0x3x1x2,h1,h2,h3)/KCD(d1x2x45)

      write(6,77) 'boxcoeff(d0x1x2x4,h1,h2,h3)',boxcoeff(d0x1x2x4,h1,h2,h3),boxcoeff(d0x1x2x4,h1,h2,h3)/KCD(d1x2x4)
      write(6,77) 'boxcoeff(d0x2x3x4,h1,h2,h3)',boxcoeff(d0x2x3x4,h1,h2,h3),boxcoeff(d0x2x3x4,h1,h2,h3)/KCD(d15x2x3)
      write(6,77) 'boxcoeff(d0x3x1x4,h1,h2,h3)',boxcoeff(d0x3x1x4,h1,h2,h3),boxcoeff(d0x3x1x4,h1,h2,h3)/KCD(d3x1x4)

      write(6,77) 'boxcoeff(d0x2x4x1,h1,h2,h3)',boxcoeff(d0x2x4x1,h1,h2,h3),boxcoeff(d0x2x4x1,h1,h2,h3)/KCD(d1x4x2)
      write(6,77) 'boxcoeff(d0x3x4x2,h1,h2,h3)',boxcoeff(d0x3x4x2,h1,h2,h3),boxcoeff(d0x3x4x2,h1,h2,h3)/KCD(d15x2x4)
      write(6,77) 'boxcoeff(d0x1x4x3,h1,h2,h3)',boxcoeff(d0x1x4x3,h1,h2,h3),boxcoeff(d0x1x4x3,h1,h2,h3)/KCD(d1x25x3)

      write(6,77) 'boxcoeff(d0x4x1x2,h1,h2,h3)',boxcoeff(d0x4x1x2,h1,h2,h3),boxcoeff(d0x4x1x2,h1,h2,h3)/KCD(d2x1x4)
      write(6,77) 'boxcoeff(d0x4x2x3,h1,h2,h3)',boxcoeff(d0x4x2x3,h1,h2,h3),boxcoeff(d0x4x2x3,h1,h2,h3)/KCD(d15x4x2)
      write(6,77) 'boxcoeff(d0x4x3x1,h1,h2,h3)',boxcoeff(d0x4x3x1,h1,h2,h3),boxcoeff(d0x4x3x1,h1,h2,h3)/KCD(d1x3x4)

      write(6,77) 'boxcoeff(d0x1x23x4,h1,h2,h3)',boxcoeff(d0x1x23x4,h1,h2,h3),boxcoeff(d0x1x23x4,h1,h2,h3)/KCD(d1x23x4)
      write(6,77) 'boxcoeff(d0x2x13x4,h1,h2,h3)',boxcoeff(d0x2x13x4,h1,h2,h3),boxcoeff(d0x2x13x4,h1,h2,h3)/KCD(d31x2x5)
      write(6,77) 'boxcoeff(d0x3x12x4,h1,h2,h3)',boxcoeff(d0x3x12x4,h1,h2,h3),boxcoeff(d0x3x12x4,h1,h2,h3)/KCD(d12x3x5)

      write(6,77) 'boxcoeff(d0x1x24x3,h1,h2,h3)',boxcoeff(d0x1x24x3,h1,h2,h3),boxcoeff(d0x1x24x3,h1,h2,h3)/KCD(d1x24x3)
      write(6,77) 'boxcoeff(d0x2x34x1,h1,h2,h3)',boxcoeff(d0x2x34x1,h1,h2,h3),boxcoeff(d0x2x34x1,h1,h2,h3)/KCD(d2x34x1)
      write(6,77) 'boxcoeff(d0x3x14x2,h1,h2,h3)',boxcoeff(d0x3x14x2,h1,h2,h3),boxcoeff(d0x3x14x2,h1,h2,h3)/KCD(d14x2x5)

      write(6,77) 'boxcoeff(d0x12x3x4,h1,h2,h3)',boxcoeff(d0x12x3x4,h1,h2,h3),boxcoeff(d0x12x3x4,h1,h2,h3)/KCD(d4x3x12)
      write(6,77) 'boxcoeff(d0x23x1x4,h1,h2,h3)',boxcoeff(d0x23x1x4,h1,h2,h3),boxcoeff(d0x23x1x4,h1,h2,h3)/KCD(d4x1x23)
      write(6,77) 'boxcoeff(d0x13x2x4,h1,h2,h3)',boxcoeff(d0x13x2x4,h1,h2,h3),boxcoeff(d0x13x2x4,h1,h2,h3)/KCD(d4x2x13)

      write(6,77) 'boxcoeff(d0x12x4x3,h1,h2,h3)',boxcoeff(d0x12x4x3,h1,h2,h3),boxcoeff(d0x12x4x3,h1,h2,h3)/KCD(d3x4x12)
      write(6,77) 'boxcoeff(d0x23x4x1,h1,h2,h3)',boxcoeff(d0x23x4x1,h1,h2,h3),boxcoeff(d0x23x4x1,h1,h2,h3)/KCD(d1x4x23)
      write(6,77) 'boxcoeff(d0x13x4x2,h1,h2,h3)',boxcoeff(d0x13x4x2,h1,h2,h3),boxcoeff(d0x13x4x2,h1,h2,h3)/KCD(d2x4x13)

      write(6,77) 'boxcoeff(d0x34x1x2,h1,h2,h3)',boxcoeff(d0x34x1x2,h1,h2,h3),boxcoeff(d0x34x1x2,h1,h2,h3)/KCD(d34x1x2)
      write(6,77) 'boxcoeff(d0x14x2x3,h1,h2,h3)',boxcoeff(d0x14x2x3,h1,h2,h3),boxcoeff(d0x14x2x3,h1,h2,h3)/KCD(d14x2x3)
      write(6,77) 'boxcoeff(d0x24x3x1,h1,h2,h3)',boxcoeff(d0x24x3x1,h1,h2,h3),boxcoeff(d0x24x3x1,h1,h2,h3)/KCD(d1x5x24)

      write(6,77) 'boxcoeff(d0x34x2x1,h1,h2,h3)',boxcoeff(d0x34x2x1,h1,h2,h3),boxcoeff(d0x34x2x1,h1,h2,h3)/KCD(d1x2x34)
      write(6,77) 'boxcoeff(d0x14x3x2,h1,h2,h3)',boxcoeff(d0x14x3x2,h1,h2,h3),boxcoeff(d0x14x3x2,h1,h2,h3)/KCD(d14x3x2)
      write(6,77) 'boxcoeff(d0x24x1x3,h1,h2,h3)',boxcoeff(d0x24x1x3,h1,h2,h3),boxcoeff(d0x24x1x3,h1,h2,h3)/KCD(d1x24x5)

      write(6,77)
      if (KCC(c1x2) /= 0._dp) write(6,77) 'C0x1x2(1,2,3)',tricoeff(c0x1x2,h1,h2,h3),tricoeff(c0x1x2,h1,h2,h3)/KCC(c1x2)
      if (KCC(c2x3) /= 0._dp) write(6,77) 'C0x1x2(2,3,1)',tricoeff(c0x2x3,h1,h2,h3),tricoeff(c0x2x3,h1,h2,h3)/KCC(c2x3)
      if (KCC(c1x3) /= 0._dp) write(6,77) 'C0x1x2(3,1,2)',tricoeff(c0x3x1,h1,h2,h3),tricoeff(c0x3x1,h1,h2,h3)/KCC(c1x3)

      if (KCC(c1x4) /= 0._dp) write(6,77) 'C0x1x4(1,2,3)',tricoeff(c0x1x4,h1,h2,h3),tricoeff(c0x1x4,h1,h2,h3)/KCC(c1x4)
      if (KCC(c2x4) /= 0._dp) write(6,77) 'C0x1x4(2,3,1)',tricoeff(c0x2x4,h1,h2,h3),tricoeff(c0x2x4,h1,h2,h3)/KCC(c2x4)
      if (KCC(c3x4) /= 0._dp) write(6,77) 'C0x1x4(3,1,2)',tricoeff(c0x3x4,h1,h2,h3),tricoeff(c0x3x4,h1,h2,h3)/KCC(c3x4)

      if (KCC(c12x3) /= 0._dp) write(6,77) 'C0x3x12(1,2,3)',tricoeff(c0x3x12,h1,h2,h3),tricoeff(c0x3x12,h1,h2,h3)/KCC(c12x3)
      if (KCC(c1x23) /= 0._dp) write(6,77) 'C0x3x12(2,3,1)',tricoeff(c0x1x23,h1,h2,h3),tricoeff(c0x1x23,h1,h2,h3)/KCC(c1x23)
      if (KCC(c13x2) /= 0._dp) write(6,77) 'C0x3x12(3,1,2)',tricoeff(c0x2x13,h1,h2,h3),tricoeff(c0x2x13,h1,h2,h3)/KCC(c13x2)

      if (KCC(c12x4) /= 0._dp) write(6,77) 'C0x4x12(1,2,3)',tricoeff(c0x4x12,h1,h2,h3),tricoeff(c0x4x12,h1,h2,h3)/KCC(c12x4)
      if (KCC(c23x4) /= 0._dp) write(6,77) 'C0x4x12(2,3,1)',tricoeff(c0x4x23,h1,h2,h3),tricoeff(c0x4x23,h1,h2,h3)/KCC(c23x4)
      if (KCC(c13x4) /= 0._dp) write(6,77) 'C0x4x12(3,1,2)',tricoeff(c0x4x31,h1,h2,h3),tricoeff(c0x4x31,h1,h2,h3)/KCC(c13x4)

      if (KCC(c1x234) /= 0._dp) write(6,77) 'C0x1x234(1,2,3)',tricoeff(c0x1x234,h1,h2,h3),tricoeff(c0x1x234,h1,h2,h3)/KCC(c1x234)
      if (KCC(c2x341) /= 0._dp) write(6,77) 'C0x1x234(2,3,1)',tricoeff(c0x2x134,h1,h2,h3),tricoeff(c0x2x134,h1,h2,h3)/KCC(c2x341)
      if (KCC(c3x124) /= 0._dp) write(6,77) 'C0x1x234(3,1,2)',tricoeff(c0x3x124,h1,h2,h3),tricoeff(c0x3x124,h1,h2,h3)/KCC(c3x124)

      if (KCC(c12x34) /= 0._dp) write(6,77) 'C0x12x34(1,2,3)',tricoeff(c0x12x34,h1,h2,h3),tricoeff(c0x12x34,h1,h2,h3)/KCC(c12x34)
      if (KCC(c23x14) /= 0._dp) write(6,77) 'C0x12x34(2,3,1)',tricoeff(c0x23x14,h1,h2,h3),tricoeff(c0x23x14,h1,h2,h3)/KCC(c23x14)
      if (KCC(c13x24) /= 0._dp) write(6,77) 'C0x12x34(3,1,2)',tricoeff(c0x13x24,h1,h2,h3),tricoeff(c0x13x24,h1,h2,h3)/KCC(c13x24)
      
      if (KCC(c123x4) /= 0._dp) write(6,77) 'C0x4x123(1,2,3)',tricoeff(c0x4x123,h1,h2,h3),tricoeff(c0x4x123,h1,h2,h3)/KCC(c123x4)

      write(6,*)
      if (KCB(b12) /= 0._dp) write(6,77) 'B0x12',bubcoeff(b0x12,h1,h2,h3),bubcoeff(b0x12,h1,h2,h3)/KCB(b12)
      if (KCB(b23) /= 0._dp) write(6,77) 'B0x23',bubcoeff(b0x23,h1,h2,h3),bubcoeff(b0x23,h1,h2,h3)/KCB(b23)
      if (KCB(b13) /= 0._dp) write(6,77) 'B0x13',bubcoeff(b0x13,h1,h2,h3),bubcoeff(b0x13,h1,h2,h3)/KCB(b13)

      if (KCB(b123) /= 0._dp) write(6,77) 'B0x123',bubcoeff(b0x123,h1,h2,h3),bubcoeff(b0x123,h1,h2,h3)/KCB(b123)
      write(6,*)
      if (rattot /= 0._dp) write(6,77) 'rational',rattot,ratcoeff(h1,h2,h3)/rattot
      
      enddo
      enddo
      enddo

   77 format(a28,4x,'(',e21.14,', ',e21.14,')',4x,'(',f12.9,', ',f12.9,')')

!---! If linked against MCFM routines, can fill integrals and check total amplitude
!---!     fill calculate all integrals
!---      call ggHHg_integralfill(1,2,3,mtsq,Dint,Cint,Bint)
!---
!---      do h1=1,2
!---      do h2=1,2
!---      do h3=1,2
!---      kh1=2*h1-3
!---      kh2=2*h2-3
!---      kh3=2*h3-3
!---
!---!     sum up contributions to amplitude
!---      amp=ratcoeff(h1,h2,h3)
!---      do j=1,dmax; amp=amp+boxcoeff(j,h1,h2,h3)*Dint(idlabel(j)); enddo
!---      do j=1,cmax; amp=amp+tricoeff(j,h1,h2,h3)*Cint(iclabel(j)); enddo
!---      do j=1,bmax; amp=amp+bubcoeff(j,h1,h2,h3)*Bint(iblabel(j)); enddo
!---
!---      write(6,*) h1,h2,h3,amp,amp/KCres(kh1,kh2,kh3)
!---      
!---      enddo
!---      enddo
!---      enddo
      
      return
      end


==> anc/fortran/HHjtest_qag.f <==
! Test of implementation of 0 -> q-qbar-gHH amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

      subroutine HHjtest_qag
      use spinor
      use piDpjfill_generic
      use qagHHcoeff_generic
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'mhsq.f'
      integer p1,p2,p3,hel1,hel3
      complex(dp)::zabi4j(mxpart,mxpart),zbai4j(mxpart,mxpart)
      complex(dp)::Dcoeff(dmax),Ccoeff(cmax),Bcoeff(bmax),rat
      complex(dp)::qagHHrat,qagHHB123,qagHHB124,qagHHB12,qagHHB34, 
     & qagHHC12x34,qagHHC3x124,qagHHC3x12,qagHHC3x4,qagHHC4x123,qagHHC4x12,
     & qagHHD12x3x4,qagHHD12x4x3,qagHHD3x12x4,amp,qagHHamp(2,2)
      real(dp):: p(mxpart,4),dot,k(4),mt,mtsq,kappa
      integer::i,j,h1,h2,h3,kh1,kh2,kh3
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
! pointer to triangle coefficients
      integer, parameter::
     & c0x1x2=1,c0x2x3=2,c0x3x1=3,
     & c0x1x4=4,c0x2x4=5,c0x3x4=6,c0x1x234=7,c0x2x134=8,c0x3x124=9,
     & c0x3x12=10,c0x1x23=11,c0x2x13=12,
     & c0x4x12=13,c0x4x23=14,c0x4x31=15,c0x12x34=16,c0x23x14=17,c0x13x24=18,
     & c0x4x123=19
! pointer to bubble coefficients
      integer, parameter::
     & b0x12=1, b0x23=2, b0x13=3, b0x123=4
! pointer from box labels d0x<label> to integral labels d<label>
      integer, parameter ::  idlabel(30) = [
     & d1x2x3, d2x3x1, d1x2x45,
     & d1x2x4, d15x2x3, d3x1x4,
     & d1x4x2, d15x2x4, d1x25x3,
     & d2x1x4, d15x4x2, d1x3x4,
     & d1x23x4, d31x2x5, d12x3x5,
     & d1x24x3, d2x34x1, d14x2x5,
     & d4x3x12, d4x1x23, d4x2x13,
     & d3x4x12, d1x4x23, d2x4x13,
     & d34x1x2, d14x2x3, d1x5x24,
     & d1x2x34, d14x3x2, d1x24x5 ]
! pointer from triangle labels c0x<label> to integral labels c<label>
      integer, parameter ::  iclabel(19) = [
     & c1x2, c2x3, c1x3,
     & c1x4, c2x4, c3x4, c1x234, c2x341, c3x124,
     & c12x3, c1x23, c13x2,
     & c12x4, c23x4, c13x4, c12x34, c23x14, c13x24,
     & c123x4 ]
! pointer from bubble labels b0x<label> to integral labels b<label>
      integer, parameter ::  iblabel(4) = [
     & b12, b23, b13, b123]
      complex(dp),parameter:: czip=(0._dp,0._dp)
      complex(dp)::coeffD(dmax),coeffC(cmax),coeffB(bmax+1)
      complex(dp):: rattot,tot,KCD(90),KCC(90),KCB(90),RKCD(90),RKCC(90),RKCB(90),rattri(20)
     
      complex(dp):: boxcoeff(30,2,2,2),boxcoeffm0(30,2,2,2)
      complex(dp):: tricoeff(19,2,2,2)
      complex(dp):: bubcoeff(4,2,2,2),ratcoeff(2,2,2)
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)

!     Assign kinpoint_gggHH.f momenta
      mt=0.12323434546d0
      mtsq=mt**2
      p(:,:)=0._dp
      p(1,:)=(/-0.1148336067051440D+01,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.1148336067051440D+01/)
      p(2,:)=(/ 0.3501828709449989D+00,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.3501828709449989D+00/)
      p(3,:)=(/-0.1455626376389575D+00,-0.1609431215953345D+00,-0.6666482373544999D-01, 0.2270140272955390D+00/)
      p(4,:)=(/ 0.5536759384838500D+00, 0.2098380298001295D+00, 0.3314748690289090D+00, 0.7284844764331651D+00/)
      p(5,:)=(/ 0.3900398952615525D+00,-0.4889490820479465D-01,-0.2648100452934590D+00, 0.5430204342677351D+00/)
      mhsq = p(4,4)**2-p(4,1)**2-p(4,2)**2-p(4,3)**2
      kappa=0._dp
      
      call spinoru(5,p,za,zb)

!     fill piDpj to common block
      call piDpjfill(p)
      call spinorz(3,p,za,zb)
      k(:)=p(4,:)
      call spinorzk(3,p,zabi4j,zbai4j,k)
      do i=1,3
      do j=1,3
      enddo
      enddo
      
      call spinorz(5,p,za,zb)
      call spinorzk(5,p,zap4b,zbp4a,p(4,:))
      call spinorzk(5,p,zap5b,zbp5a,p(5,:))
      
      p1=1; p2=2; p3=3
      
      do hel1=1,2
      do hel3=1,2
      
      write(6,*)
      write(6,*) 'helicity (1 = minus, 2 = plus)',hel1,3-hel1,hel3

      write(6,*)
      write(6,*) 'INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT'

      if ((hel1 == 1) .and. (hel3 == 2)) then
        call qagHHcoeff(p1,p2,p3,zap4b,zap5b,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
        include 'Inc/coeffmpp.f'
      elseif ((hel1 == 2) .and. (hel3 == 2)) then
        call qagHHcoeff(p2,p1,p3,zap4b,zap5b,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
        include 'Inc/coeffpmp.f'
      elseif ((hel1 == 1) .and. (hel3 == 1)) then
        call qagHHcoeff(p2,p1,p3,zbp4a,zbp5a,mtsq,Mhsq,kappa,zb,za,coeffD,coeffC,coeffB)
        coeffD=-coeffD; coeffC=-coeffC; coeffB=-coeffB
        include 'Inc/coeffmpm.f'
      elseif ((hel1 == 2) .and. (hel3 == 1)) then
        call qagHHcoeff(p1,p2,p3,zbp4a,zbp5a,mtsq,Mhsq,kappa,zb,za,coeffD,coeffC,coeffB)
        coeffD=-coeffD; coeffC=-coeffC; coeffB=-coeffB
        include 'Inc/coeffpmm.f'
      endif
      

      write(6,*)
      write(6,77) 'coeffD(d12x4x3)',coeffD(d12x4x3),coeffD(d12x4x3)/KCD(d3x4x12)
      write(6,77) 'coeffD(d12x3x4)',coeffD(d12x3x4),coeffD(d12x3x4)/KCD(d4x3x12)
      write(6,77) 'coeffD(d3x12x4)',coeffD(d3x12x4),coeffD(d3x12x4)/KCD(d12x3x5)
      write(6,*)
      write(6,77) 'coeffC(c12x3)',coeffC(c12x3),coeffC(c12x3)/KCC(c12x3)
      write(6,77) 'coeffC(c3x4)',coeffC(c3x4),coeffC(c3x4)/KCC(c3x4)
      write(6,77) 'coeffC(c3x124)',coeffC(c3x124),coeffC(c3x124)/KCC(c3x124)
      write(6,77) 'coeffC(c123x4)',coeffC(c123x4),coeffC(c123x4)/KCC(c123x4)
      write(6,77) 'coeffC(c12x4)',coeffC(c12x4),coeffC(c12x4)/KCC(c12x4)
      write(6,77) 'coeffC(c12x34)',coeffC(c12x34),coeffC(c12x34)/KCC(c12x34)
      write(6,*)
      write(6,77) 'coeffB(b123)',coeffB(b123),coeffB(b123)/KCB(b123)
      write(6,77) 'coeffB(b12)',coeffB(b12),coeffB(b12)/KCB(b12)
      write(6,*)
      write(6,77) 'coeffB(rational)',coeffB(brat),coeffB(brat)/rattot
      
      enddo
      enddo

   77 format(a28,4x,'(',e21.14,', ',e21.14,')',4x,'(',f12.9,', ',f12.9,')')

      return
      end


==> anc/fortran/I5to4.f <==
      integer,dimension(3,3)::I5to4
      common/gggHH_I5to4/I5to4
!$omp threadprivate(/gggHH_I5to4/)


==> anc/fortran/Inc/C0x1x4gggHHm2simp_inc.f <==
      use quadratic
      implicit none
      include 'zprods_decl.f'
      integer j1,j2,j3,j4,h1,h2,h3,hh(3)
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)
      complex(dp):: resm2(2,2,2)
      complex(dp):: tmp(2,2,2)
      complex(dp):: zbab1x5x4x1
      real(dp):: mhsq
      integer nu,j,k
      integer, parameter:: j5=5, p4f=6

      resm2=czip

      zbab1x5x4x1=-zb(j1,j2)*zap4b(j2,j1)-zb(j1,j3)*zap4b(j3,j1)
      
! Implementation of equation (7.36)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      resm2(1,1,1)=-2*zap4b(j1,j1)/(zb(j1,j2)*zb(j2,j3)*zb(j3,j1))

! Note that the following two are related by the interchange (j2<->j3)*(1)
! Implementation of equation (7.56)
      resm2(1,1,2)=-2*zap4b(j1,j1)/(zb(j1,j2)*za(j2,j3)*zb(j2,j3))*(
     & zb(j1,j3)**2*zap4b(j2,j1)/zbab1x5x4x1**2*(zap4b(j1,j1)-s(j2,j3))
     & +(zap4b(j3,j1)*zap5b(j2,j3)*zb(j1,j3)+zap4b(j2,j1)*zap5b(j2,j1)*zb(j2,j3))
     &  /(zbab1x5x4x1*zap4b(j3,j1)))

      resm2(1,2,1)=-2*zap4b(j1,j1)/(zb(j1,j3)*za(j2,j3)*zb(j2,j3))*(
     & zb(j1,j2)**2*zap4b(j3,j1)/zbab1x5x4x1**2*(s(j2,j3)-zap4b(j1,j1))
     & +(zap4b(j3,j1)*zap5b(j3,j1)*zb(j2,j3)-zap4b(j2,j1)*zap5b(j3,j2)*zb(j1,j2))
     &  /(zbab1x5x4x1*zap4b(j2,j1)))

! Implementation of equation (7.90)
      resm2(2,1,1)=2*zap4b(j1,j1)/zb(j2,j3)**2*(
     &  zap5b(j3,j2)/(za(j1,j3)*zap4b(j1,j2))
     & -zap5b(j2,j3)/(za(j1,j2)*zap4b(j1,j3))+za(j3,j2)/(za(j1,j2)*za(j1,j3)))

! Valid for all kinematics??
      resm2(2,2,2)=conjg(resm2(1,1,1))
      resm2(2,2,1)=conjg(resm2(1,1,2))
      resm2(2,1,2)=conjg(resm2(1,2,1))
      resm2(1,2,2)=conjg(resm2(2,1,1))

      tmp(:,:,:)=resm2(:,:,:)
! shuffle helicity labels to reflect (1,2,3) permutation of j1,j2,j3
      do h1=1,2
      do h2=1,2
      do h3=1,2
      hh(j1)=h1
      hh(j2)=h2
      hh(j3)=h3
      resm2(hh(1),hh(2),hh(3))=tmp(h1,h2,h3)
      enddo
      enddo
      enddo

      return



==> anc/fortran/Inc/C0x3x12gggHHm2mmm_inc.f <==
! Implementation of equation (7.35)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp):: C0x3x12gggHHm2mmm
      integer j1,j2,j3,j4
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      real(dp):: p3Dp12,p4Dp12,p3Dp4
      complex(dp):: zaba3x4x12x3
      
      p3Dp12=(s(j1,j3)+s(j2,j3))/2._dp
      
      C0x3x12gggHHm2mmm=
     & 2*za(j1,j2)/zb(j1,j2)*p3Dp12/(zb(j3,j1)*za(j1,j2)*zb(j2,j3))

      return


==> anc/fortran/Inc/C0x3x12gggHHm2mmp_inc.f <==
! Implementation of equation (7.55)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp):: C0x3x12gggHHm2mmp
      integer j1,j2,j3,j4
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      real(dp):: p3Dp12,p4Dp12,p3Dp4
      complex(dp):: zaba3x4x12x3
      
      p3Dp12=(s(j1,j3)+s(j2,j3))/2._dp
      
      C0x3x12gggHHm2mmp=
     & 2*za(j1,j2)/zb(j1,j2)**2*p3Dp12/(za(j1,j3)*za(j2,j3))

      return


==> anc/fortran/Inc/C0x3x12gggHHm2mpm_inc.f <==
! Implementation of equation (7.72)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp):: C0x3x12gggHHm2mpm
      integer j1,j2,j3,j4,j5
      complex(dp):: zap4b(mxpart,mxpart)
      real(dp):: p3Dp12,p4Dp5
      complex(dp):: zbab3x4x12x3
      
      j5=5
      p3Dp12=(s(j1,j3)+s(j2,j3))/2._dp
      p4Dp5=s(j4,j5)/2._dp
      zbab3x4x12x3=zb(j3,j1)*zap4b(j1,j3)+zb(j3,j2)*zap4b(j2,j3)
      
      C0x3x12gggHHm2mpm=
     & + 8*zb(j2,j3)**3/zb(j1,j2)/zb(j1,j3)/zbab3x4x12x3**2*p4Dp5*p3Dp12
     & - zb(j2,j3)*za(j1,j3)**2/zb(j1,j3)/za(j1,j2)/p3Dp12
     & + zb(j2,j3)*za(j1,j3)/zb(j1,j3)**2/za(j1,j2)
     & - za(j1,j3)**2/zb(j1,j3)/za(j1,j2)/za(j2,j3)

      return


==> anc/fortran/Inc/C0x3x12gggHHm2pmm_inc.f <==
! Implementation of equation (7.89)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp):: C0x3x12gggHHm2pmm
      integer j1,j2,j3,j4,j5
      complex(dp):: zap4b(mxpart,mxpart)
      real(dp):: p3Dp12,p4Dp5
      complex(dp):: zbab3x4x12x3
      
      j5=5
      p3Dp12=(s(j1,j3)+s(j2,j3))/2._dp
      p4Dp5=s(j4,j5)/2._dp
      zbab3x4x12x3=zb(j3,j1)*zap4b(j1,j3)+zb(j3,j2)*zap4b(j2,j3)

! Note that this is related to the mpm coefficient by (j1<->j2)*(-1)
      C0x3x12gggHHm2pmm=-(
     & + 8*zb(j1,j3)**3/zb(j2,j1)/zb(j2,j3)/zbab3x4x12x3**2*p4Dp5*p3Dp12
     & - zb(j1,j3)*za(j2,j3)**2/zb(j2,j3)/za(j2,j1)/p3Dp12
     & + zb(j1,j3)*za(j2,j3)/zb(j2,j3)**2/za(j2,j1)
     & - za(j2,j3)**2/zb(j2,j3)/za(j2,j1)/za(j1,j3))

      return


==> anc/fortran/Inc/C0x3x12gggHHm2simp_inc.f <==
      implicit none
      include 'zprods_decl.f'
      integer j1,j2,j3,j4
      complex(dp):: resm2(2,2,2),resm2tmp(2,2,2)
      integer h1,h2,h3,hh(3)
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)

      resm2(1,1,1)=+C0x3x12gggHHm2mmm(j1,j2,j3,j4,za,zb)
      resm2(2,2,2)=-C0x3x12gggHHm2mmm(j1,j2,j3,j4,zb,za)
     
      resm2(1,1,2)=+C0x3x12gggHHm2mmp(j1,j2,j3,j4,za,zb)
      resm2(2,2,1)=-C0x3x12gggHHm2mmp(j1,j2,j3,j4,zb,za)
     
      resm2(1,2,1)=+C0x3x12gggHHm2mpm(j1,j2,j3,j4,za,zb,zap4b)
      resm2(2,1,2)=-C0x3x12gggHHm2mpm(j1,j2,j3,j4,zb,za,zbp4a)
 
      resm2(2,1,1)=+C0x3x12gggHHm2pmm(j1,j2,j3,j4,za,zb,zap4b)
      resm2(1,2,2)=-C0x3x12gggHHm2pmm(j1,j2,j3,j4,zb,za,zbp4a)

! shuffle helicity labels to reflect (1,2,3) permutation of j1,j2,j3
      resm2tmp(:,:,:)=resm2(:,:,:)
      do h1=1,2
      do h2=1,2
      do h3=1,2
      hh(j1)=h1
      hh(j2)=h2
      hh(j3)=h3
      resm2(hh(1),hh(2),hh(3))=resm2tmp(h1,h2,h3)
      enddo
      enddo
      enddo
 
      return


==> anc/fortran/Inc/C0x4x123gggHHmmpxm2_inc.f <==
! Implementation of equation (7.58)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none   
      include 'zprods_decl.f'   
      integer:: p1,p2,p3
      real(dp):: Mhsq
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp):: C0x4x123gggHHmmpxm2
      C0x4x123gggHHmmpxm2=
     & +C0x4x123gggHHmmpxm2_unsym(p1,p2,p3,zap4b,zap5b,Mhsq,za,zb) 
     & -C0x4x123gggHHmmpxm2_unsym(p2,p1,p3,zap4b,zap5b,Mhsq,za,zb)
      return


==> anc/fortran/Inc/C0x4x123gggHHmmpxm2_unsym_inc.f <==
! Implementation of equation (7.58)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none   
      include 'zprods_decl.f'   
      integer:: p1,p2,p3
      real(dp):: Mhsq,s12,s13,s14,s23,s24,s34,s45,Delta123x4x5
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp):: C0x4x123gggHHmmpxm2_unsym,zbab1x4x5x1 
      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s45=s12+s23+s13
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      Delta123x4x5=s45*(s45-4*Mhsq)
      zbab1x4x5x1=+zap4b(p2,p1)*zb(p1,p2)+zap4b(p3,p1)*zb(p1,p3)
      C0x4x123gggHHmmpxm2_unsym=
     &  2*zb(p1,p3)**3*Delta123x4x5
     & /(zb(p1,p2)*zb(p2,p3)*zbab1x4x5x1**2)
     & -4*zb(p1,p3)*(2*zb(p2,p3)*zap4b(p2,p3)+zap4b(p1,p3)*zb(p1,p3))
     & /(zb(p1,p2)*zb(p2,p3)*zbab1x4x5x1)
     & -2*(s34+Mhsq-s14-s24)*zb(p1,p3)**2/(zb(p1,p2)**2*zbab1x4x5x1)
      return


==> anc/fortran/Inc/C0x4x123gggHHsimp_inc.f <==
! Implementation of triangles
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none   
      include 'zprods_decl.f'   
      integer j1,j2,j3,j4,h1,h2,h3,hh(3)   
      real(dp):: mtsq,mhsq,fac
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)   
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)   
      complex(dp):: res(2,2,2),tmp(2,2,2)   
      complex(dp):: resm0(2,2,2),resm2(2,2,2)   
      
      tmp=czip
      
      resm2(1,1,2)=C0x4x123gggHHmmpxm2(j1,j2,j3,zap4b,zap5b,Mhsq,za,zb)
! Implementation of equation (7.77)
      resm2(1,2,1)=C0x4x123gggHHmmpxm2(j3,j1,j2,zap4b,zap5b,Mhsq,za,zb)
! Implementation of equation (7.93)
      resm2(2,1,1)=C0x4x123gggHHmmpxm2(j2,j3,j1,zap4b,zap5b,Mhsq,za,zb)

! obtain these by -(za<->zb)
      resm2(2,2,1)=-C0x4x123gggHHmmpxm2(j1,j2,j3,zbp4a,zbp5a,Mhsq,zb,za)
      resm2(2,1,2)=-C0x4x123gggHHmmpxm2(j3,j1,j2,zbp4a,zbp5a,Mhsq,zb,za)
      resm2(1,2,2)=-C0x4x123gggHHmmpxm2(j2,j3,j1,zbp4a,zbp5a,Mhsq,zb,za)

! rescaling factor from m^2 to m^0 coefficient
! Implementation of equation (7.57)
      fac=(s(j1,j2)+s(j1,j3)+s(j2,j3)-2*Mhsq)/8._dp
      resm0(:,:,:)=fac*resm2(:,:,:)
      
      tmp(1,1,2)=resm0(1,1,2)+mtsq*resm2(1,1,2)
      tmp(1,2,1)=resm0(1,2,1)+mtsq*resm2(1,2,1)
      tmp(2,1,1)=resm0(2,1,1)+mtsq*resm2(2,1,1)

      tmp(2,2,1)=resm0(2,2,1)+mtsq*resm2(2,2,1)
      tmp(2,1,2)=resm0(2,1,2)+mtsq*resm2(2,1,2)
      tmp(1,2,2)=resm0(1,2,2)+mtsq*resm2(1,2,2)

! shuffle helicity labels to reflect (1,2,3) permutation of j1,j2,j3
      do h1=1,2 
      do h2=1,2 
      do h3=1,2 
      hh(j1)=h1   
      hh(j2)=h2   
      hh(j3)=h3   
      res(hh(1),hh(2),hh(3))=tmp(h1,h2,h3)   
      enddo   
      enddo   
      enddo   
      
      return


==> anc/fortran/Inc/C0x4x12gggHHpmmxm0_inc.f <==
      implicit none
      include 'zprods_decl.f'
      integer p1,p2,p3
      complex(dp):: C0x4x12gggHHpmmxm0,zb3x12x4x3,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zab1
      real(dp)::Delta12x4x35,s12,s14,s24,s34,s35,s123,mhsq
      s12=s(p1,p2)
      s123=s(p1,p2)+s(p2,p3)+s(p3,p1)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      zb3x12x4x3=zb(p3,p1)*zap4b(p1,p3)+zb(p3,p2)*zap4b(p2,p3)
      Delta12x4x35=s12*Mhsq-(s14+s24-2*Mhsq)**2/4._dp
     
! Implementation of equation (7.91)
      C0x4x12gggHHpmmxm0 = -zap4b(p2,p1)
     & *((3*s34+2*s24+Mhsq)*za(p2,p3)*zb(p3,p1)
     & +2*zb(p1,p3)*zap4b(p3,p1)*za(p1,p2)
     & +2*zb(p1,p2)*zap4b(p2,p3)*za(p3,p2))
     & /(4*s12*zb3x12x4x3)

     & -zap4b(p2,p1)*(s123-2._dp*Mhsq)
     & *(3*za(p2,p3)*zb(p3,p1)+2*zap4b(p2,p1))
     & /(4*s12*zb3x12x4x3)

     & +zap4b(p2,p1)
     & *(zb(p1,p2)*zap5b(p2,p3)+zb(p1,p3)*(s35-s24))
     & *(s24-s14)*za(p1,p3)
     & /(4*s12*zap4b(p1,p2)*zb3x12x4x3)
      
     & +(zap4b(p2,p1)*(s24-s14)
     & *(s123-2*Mhsq)*(s14-Mhsq+s12))
     & /(4*s12*zap4b(p1,p2)*zb3x12x4x3)

     & -4*za(p2,p3)*Delta12x4x35
     & *(zb(p1,p3)*(s14-Mhsq)-zb(p1,p2)*zap4b(p2,p3))
     & /(4*s12*zap4b(p1,p2)*zb3x12x4x3)

     & -4*(Delta12x4x35*zap5b(p2,p3)
     & *(zb(p1,p2)*zap5b(p2,p3)+zb(p1,p3)
     & *(s35-s24))*(s123-2*Mhsq))
     & /(4*s12*zap4b(p1,p2)*zb3x12x4x3**2)

      return


==> anc/fortran/Inc/C0x4x12gggHHpmmxm2_inc.f <==
      implicit none
      include 'zprods_decl.f'
      integer p1,p2,p3
      complex(dp):: C0x4x12gggHHpmmxm2,zb3x12x4x3,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      real(dp)::Delta12x4x35,s12,s14,s24,s35,mhsq

      s12=s(p1,p2)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      zb3x12x4x3=zb(p3,p1)*zap4b(p1,p3)+zb(p3,p2)*zap4b(p2,p3)
      Delta12x4x35=s12*Mhsq-(s14+s24-2*Mhsq)**2/4._dp

! Implementation of equation (7.92)
      C0x4x12gggHHpmmxm2=zap4b(p2,p1)
     & *(2*(s24-s14)*(s12-Mhsq+s14)-4*zap4b(p1,p2)*zap4b(p2,p1))
     & /(zap4b(p1,p2)*zb3x12x4x3*s12)
     & -8*(zb(p1,p2)*zap5b(p2,p3)+zb(p1,p3)*(s35-s24))
     & *zap5b(p2,p3)*Delta12x4x35
     & /(zap4b(p1,p2)*zb3x12x4x3**2*s12)
     
      return


==> anc/fortran/Inc/C0x4x12gggHHsimp_inc.f <==
! Implementation of triangle coefficients
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      integer j1,j2,j3,j4,jx,jy,h1,h2,h3,hh(3)
      real(dp):: mtsq,mhsq
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)
      complex(dp):: res(2,2,2),tmp(2,2,2)
      complex(dp):: resm0(2,2,2),resm2(2,2,2)
      integer nu,j,k

! Giuseppe's simplified results
      tmp(2,2,2) = czip
      tmp(2,2,1) = czip 
      tmp(2,1,1) =  C0x4x12gggHHpmmxm0(j1,j2,j3,mhsq,za,zb,zap4b,zap5b)
     &             +C0x4x12gggHHpmmxm2(j1,j2,j3,mhsq,za,zb,zap4b,zap5b)*mtsq
      tmp(1,2,1) =-(C0x4x12gggHHpmmxm0(j2,j1,j3,mhsq,za,zb,zap4b,zap5b)
     &             +C0x4x12gggHHpmmxm2(j2,j1,j3,mhsq,za,zb,zap4b,zap5b)*mtsq)
 
! Implementation of equation (7.34)
      tmp(1,1,1) = czip
! Implementation of equation (7.54)
      tmp(1,1,2) = czip 
      tmp(1,2,2) =-(C0x4x12gggHHpmmxm0(j1,j2,j3,mhsq,zb,za,zbp4a,zbp5a)
     &             +C0x4x12gggHHpmmxm2(j1,j2,j3,mhsq,zb,za,zbp4a,zbp5a)*mtsq)
! Implementation of equation (7.76)
      tmp(2,1,2) =  C0x4x12gggHHpmmxm0(j2,j1,j3,mhsq,zb,za,zbp4a,zbp5a)
     &             +C0x4x12gggHHpmmxm2(j2,j1,j3,mhsq,zb,za,zbp4a,zbp5a)*mtsq
 
! shuffle helicity labels to reflect (1,2,3) permutation of j1,j2,j3
      do h1=1,2
      do h2=1,2
      do h3=1,2
      hh(j1)=h1
      hh(j2)=h2
      hh(j3)=h3
      res(hh(1),hh(2),hh(3))=tmp(h1,h2,h3)
      enddo
      enddo
      enddo

      return


==> anc/fortran/Inc/amptriHggg_inc.f <==
! Implementation of 0 -> gggH*(->HH) amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
!      include 'masses.f'
      integer p1,p2,p3
      real(dp):: mtsq,ss,tt,uu,s123
      complex(dp):: A2,A4
      complex(dp):: D0bar1x2x3,D0bar1x3x2,D0bar2x1x3
      complex(dp):: C0bar1x23,C0bar2x13,C0bar3x12,C0bar1x3,C0bar2x3
      complex(dp):: B0bar13,B0bar23
!      complex(dp):: ehsvb2,ehsvb4
      
! Formulae taken from paper draft, equations in Section 3
! Overall factor of m^2 taken out (to be restored as mt_yuk^2 outside)

      ss=s(p1,p2)
      tt=s(p1,p3)
      uu=s(p2,p3)
      s123=ss+tt+uu
      
! Definitions of integrals
      if ((p1 == 1) .and. (p2 == 2) .and. (p3 == 3)) then
        D0bar1x2x3=Dint(d1x2x3)*(s(p1,p2)*s(p2,p3))
        D0bar1x3x2=Dint(d2x3x1)*(s(p1,p3)*s(p2,p3))
        D0bar2x1x3=Dint(d1x2x45)*(s(p1,p2)*s(p1,p3))
        C0bar1x23=Cint(c1x23)*(s(p1,p2)+s(p1,p3))
        C0bar2x13=Cint(c13x2)*(s(p2,p1)+s(p2,p3))
        C0bar3x12=Cint(c12x3)*(s(p3,p1)+s(p3,p2))
        C0bar1x3=Cint(c1x3)*s(p1,p3)
        C0bar2x3=Cint(c2x3)*s(p2,p3)
        B0bar13=Bint(b13)-Bint(b123)
        B0bar23=Bint(b23)-Bint(b123)
      elseif ((p1 == 1) .and. (p2 == 3) .and. (p3 == 2)) then
        D0bar1x2x3=Dint(d2x3x1)*(s(p1,p2)*s(p2,p3))
        D0bar1x3x2=Dint(d1x2x3)*(s(p1,p3)*s(p2,p3))
        D0bar2x1x3=Dint(d1x2x45)*(s(p1,p2)*s(p1,p3))
        C0bar1x23=Cint(c1x23)*(s(p1,p2)+s(p1,p3))
        C0bar2x13=Cint(c12x3)*(s(p2,p1)+s(p2,p3))
        C0bar3x12=Cint(c13x2)*(s(p3,p1)+s(p3,p2))
        C0bar1x3=Cint(c1x2)*s(p1,p3)
        C0bar2x3=Cint(c2x3)*s(p2,p3)
        B0bar13=Bint(b12)-Bint(b123)
        B0bar23=Bint(b23)-Bint(b123)
      elseif ((p1 == 3) .and. (p2 == 2) .and. (p3 == 1)) then
        D0bar1x2x3=Dint(d1x2x3)*(s(p1,p2)*s(p2,p3))
        D0bar1x3x2=Dint(d1x2x45)*(s(p1,p3)*s(p2,p3))
        D0bar2x1x3=Dint(d2x3x1)*(s(p1,p2)*s(p1,p3))
        C0bar1x23=Cint(c12x3)*(s(p1,p2)+s(p1,p3))
        C0bar2x13=Cint(c13x2)*(s(p2,p1)+s(p2,p3))
        C0bar3x12=Cint(c1x23)*(s(p3,p1)+s(p3,p2))
        C0bar1x3=Cint(c1x3)*s(p1,p3)
        C0bar2x3=Cint(c1x2)*s(p2,p3)
        B0bar13=Bint(b13)-Bint(b123)
        B0bar23=Bint(b12)-Bint(b123)
      else
        write(6,*) 'Unexpected p1,p2,p3 in amptriHggg.f: ',p1,p2,p3
        stop
      endif
      
! Implementation of equation (5.7), with overall factor of mtsq 
! removed, as it appears in equation (5.12)
      A4=1.0_dp/s123*(-2.0_dp-(mtsq/s123-0.25_dp)*(
     & D0bar1x2x3+D0bar1x3x2+D0bar2x1x3
     & +2*C0bar1x23+2*C0bar2x13+2*C0bar3x12))
     
! Implementation of equation (5.8), with overall factor of mtsq 
! removed, as it appears in equation (5.12)
      A2=one/s123**2*(ss*(uu-ss)/(ss+uu)+ss*(tt-ss)/(ss+tt)
     & -2*tt*uu*(2*ss+uu)/(ss+uu)**2*B0bar13
     & -2*tt*uu*(2*ss+tt)/(ss+tt)**2*B0bar23
     & +(mtsq-ss/4.0_dp)*(2*C0bar2x13+2*C0bar1x23-2*C0bar3x12
     &                  -D0bar1x2x3-D0bar2x1x3)
     & -2*ss**2*((2*mtsq/(ss+uu)**2-half/(ss+uu))*C0bar2x13
     &          +(2*mtsq/(ss+tt)**2-half/(ss+tt))*C0bar1x23)
     & +uu*tt/ss*(C0bar2x13+C0bar1x23-C0bar1x3-C0bar2x3)
     & -1.0_dp/4.0_dp*(ss-12*mtsq-4*uu*tt/ss)*D0bar1x3x2)

! Demonstrate equivalence with existing EHSV implementation
!      write(6,*) 'p1,p2,p3',p1,p2,p3
!      write(6,*) 'mtsq*A4',mtsq*A4
!      mbsq=mtsq
!      write(6,*) 'ehsvb4 ',
!     & +ehsvb4(ss,tt,uu)
!     & +ehsvb4(uu,ss,tt)
!     & +ehsvb4(tt,uu,ss)
!      write(6,*) 'mtsq*A2',mtsq*A2
!      write(6,*) 'ehsvb2 ',
!     & +ehsvb2(ss,tt,uu)
!     & +ehsvb2(ss,uu,tt)
!      pause

! dress up into amplitudes

      return
      


==> anc/fortran/Inc/boxsum2_inc.f <==
! Implementation of equation (6.14)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      integer p1,p2,p3,h1,h2,h3
      real(dp):: p14Dp14,p15Dp15,p25Dp25,p34Dp34,p1Dp2,p1Dp3,p2Dp3,p1Dp4,
     & p23Dp23,p24Dp24,p35Dp35,p45Dp45,mhsq
      complex(dp):: resm0(2,2,2)
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
! pointer to triangle coefficients
      integer, parameter::
     & c0x1x2=1,c0x2x3=2,c0x3x1=3,
     & c0x1x4=4,c0x2x4=5,c03x4=6,c0x1x234=7,c0x2x134=8,c0x3x124=9,
     & c0x3x12=10,c0x1x23=11,c0x2x13=12,
     & c0x4x12=13,c0x4x23=14,c0x4x31=15,c0x12x34=16,c0x23x14=17,c0x13x24=18,
     & c0x4x123=19
      integer ic0x1x2,id0x3x12x4,id0x12x3x4,id0x1x2x3,id0x1x2x4,
     & id0x34x1x2,id0x4x1x2,id0x34x2x1,id0x3x1x2

      complex(dp):: boxcoeff(30,2,2,2)
      complex(dp):: tricoeff(19,2,2,2)
      
      p14Dp14=s(p1,4)+mhsq
      p24Dp24=s(p2,4)+mhsq
      p34Dp34=s(p3,4)+mhsq
      p15Dp15=s(p1,5)+mhsq
      p25Dp25=s(p2,5)+mhsq
      p35Dp35=s(p3,5)+mhsq
      p45Dp45=s(4,5)+2._dp*mhsq
      p1Dp2=s(p1,p2)/2._dp
      p1Dp3=s(p1,p3)/2._dp
      p2Dp3=s(p2,p3)/2._dp
      p1Dp4=s(p1,4)/2._dp
      p23Dp23=2._dp*p2Dp3

      
      if ((p1==1) .and. (p2==2) .and. (p3==3)) then
        ic0x1x2   =c0x1x2
        id0x3x12x4=d0x3x12x4
        id0x12x3x4=d0x12x3x4
        id0x1x2x3 =d0x1x2x3 
        id0x1x2x4 =d0x1x2x4 
        id0x34x1x2=d0x34x1x2
        id0x4x1x2 =d0x4x1x2 
        id0x34x2x1=d0x34x2x1
        id0x3x1x2 =d0x3x1x2 
      elseif ((p1==2) .and. (p2==3) .and. (p3==1)) then
        ic0x1x2   =c0x2x3
        id0x3x12x4=d0x1x23x4
        id0x12x3x4=d0x23x1x4
        id0x1x2x3 =d0x2x3x1 
        id0x1x2x4 =d0x2x3x4 
        id0x34x1x2=d0x14x2x3
        id0x4x1x2 =d0x4x2x3 
        id0x34x2x1=d0x14x3x2
        id0x3x1x2 =d0x1x2x3 
      elseif ((p1==3) .and. (p2==1) .and. (p3==2)) then
        ic0x1x2   =c0x3x1
        id0x3x12x4=d0x2x13x4
        id0x12x3x4=d0x13x2x4
        id0x1x2x3 =d0x3x1x2 
        id0x1x2x4 =d0x3x1x4 
        id0x34x1x2=d0x24x3x1
        id0x4x1x2 =d0x4x3x1 
        id0x34x2x1=d0x24x1x3
        id0x3x1x2 =d0x2x3x1 
      else
        write(6,*) 'Unexpected p1,p2,p3 in boxsum.f: ',p1,p2,p3
	stop
      endif
            
      do h1=1,2
      do h2=1,2
      do h3=1,2
      
      resm0(h1,h2,h3) =
     & + tricoeff(ic0x1x2,h1,h2,h3)/(2*p1Dp2)
     & - boxcoeff(id0x3x12x4,h1,h2,h3)/(p35Dp35*p45Dp45-mhsq*2*p1Dp2)
     & - boxcoeff(id0x12x3x4,h1,h2,h3)/(p34Dp34*p45Dp45-mhsq*2*p1Dp2)
     & + boxcoeff(id0x1x2x3,h1,h2,h3)/(2*p1Dp2*p2Dp3)
     & + boxcoeff(id0x1x2x4,h1,h2,h3)/(2*p1Dp2*p24Dp24)
     & + boxcoeff(id0x34x1x2,h1,h2,h3)/(2*p1Dp2*p25Dp25)
     & + boxcoeff(id0x4x1x2,h1,h2,h3)/(2*p1Dp2*p14Dp14)
     & + boxcoeff(id0x34x2x1,h1,h2,h3)/(2*p1Dp2*p15Dp15)
     & + boxcoeff(id0x3x1x2,h1,h2,h3)/(2*p1Dp2*p1Dp3)
     
      enddo
      enddo
      enddo
     
      resm0=resm0*2*(p1Dp3+p2Dp3)
  
      return
      


==> anc/fortran/Inc/boxsum_inc.f <==
! Implementation of equation (6.13)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      integer p1,p2,p3,p4,p5,h1,h2,h3
      real(dp):: p14Dp14,p15Dp15,p25Dp25,p34Dp34,p1Dp2,p1Dp3,p2Dp3,p1Dp4,
     & p23Dp23,p24Dp24,p35Dp35,p45Dp45,mhsq
      complex(dp):: resm0(2,2,2)
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
      integer id0x3x14x2,id0x1x4x3,id0x23x4x1,id0x2x4x1,
     & id0x23x1x4,id0x14x2x3,id0x14x3x2,id0x4x1x2,id0x3x1x4
      complex(dp):: boxcoeff(30,2,2,2)
      
      p5=9-p4
      
      p14Dp14=s(p1,p4)+mhsq
      p24Dp24=s(p2,p4)+mhsq
      p34Dp34=s(p3,p4)+mhsq
      p15Dp15=s(p1,p5)+mhsq
      p25Dp25=s(p2,p5)+mhsq
      p35Dp35=s(p3,p5)+mhsq
      p45Dp45=s(p4,p5)+2._dp*mhsq
      p1Dp2=s(p1,p2)/2._dp
      p1Dp3=s(p1,p3)/2._dp
      p2Dp3=s(p2,p3)/2._dp
      p1Dp4=s(p1,p4)/2._dp
      p23Dp23=2._dp*p2Dp3
      
      if ((p1==1) .and. (p2==2) .and. (p3==3) .and. (p4==4)) then
        id0x3x14x2=d0x3x14x2
	id0x1x4x3 =d0x1x4x3 
	id0x23x4x1=d0x23x4x1
	id0x2x4x1 =d0x2x4x1 
        id0x23x1x4=d0x23x1x4
	id0x14x2x3=d0x14x2x3
	id0x14x3x2=d0x14x3x2
	id0x4x1x2 =d0x4x1x2 
	id0x3x1x4 =d0x3x1x4
      elseif ((p1==2) .and. (p2==3) .and. (p3==1) .and. (p4==4)) then
        id0x3x14x2=d0x1x24x3
	id0x1x4x3 =d0x2x4x1 
	id0x23x4x1=d0x13x4x2
	id0x2x4x1 =d0x3x4x2 
        id0x23x1x4=d0x13x2x4
	id0x14x2x3=d0x24x3x1
	id0x14x3x2=d0x24x1x3
	id0x4x1x2 =d0x4x2x3 
	id0x3x1x4 =d0x1x2x4
      elseif ((p1==3) .and. (p2==1) .and. (p3==2) .and. (p4==4)) then
        id0x3x14x2=d0x2x34x1
	id0x1x4x3 =d0x3x4x2 
	id0x23x4x1=d0x12x4x3
	id0x2x4x1 =d0x1x4x3 
        id0x23x1x4=d0x12x3x4
	id0x14x2x3=d0x34x1x2
	id0x14x3x2=d0x34x2x1
	id0x4x1x2 =d0x4x3x1 
	id0x3x1x4 =d0x2x3x4
      elseif ((p1==1) .and. (p2==2) .and. (p3==3) .and. (p4==5)) then
        id0x3x14x2=d0x3x4x2
	id0x1x4x3 =d0x1x24x3 
	id0x23x4x1=d0x23x4x1
	id0x2x4x1 =d0x2x34x1 
        id0x23x1x4=d0x1x23x4
	id0x14x2x3=d0x2x3x4
	id0x14x3x2=d0x4x2x3
	id0x4x1x2 =d0x34x2x1 
	id0x3x1x4 =d0x24x3x1
      elseif ((p1==2) .and. (p2==3) .and. (p3==1) .and. (p4==5)) then
        id0x3x14x2=d0x1x4x3
	id0x1x4x3 =d0x2x34x1 
	id0x23x4x1=d0x13x4x2
	id0x2x4x1 =d0x3x14x2 
        id0x23x1x4=d0x2x13x4
	id0x14x2x3=d0x3x1x4
	id0x14x3x2=d0x4x3x1
	id0x4x1x2 =d0x14x3x2 
	id0x3x1x4 =d0x34x1x2
      elseif ((p1==3) .and. (p2==1) .and. (p3==2) .and. (p4==5)) then
        id0x3x14x2=d0x2x4x1
	id0x1x4x3 =d0x3x14x2 
	id0x23x4x1=d0x12x4x3
	id0x2x4x1 =d0x1x24x3 
        id0x23x1x4=d0x3x12x4
	id0x14x2x3=d0x1x2x4
	id0x14x3x2=d0x4x1x2
	id0x4x1x2 =d0x24x1x3
	id0x3x1x4 =d0x14x2x3
      else
        write(6,*) 'Unexpected p1,p2,p3 in boxsum.f: ',p1,p2,p3
	stop
      endif
      
      do h1=1,2
      do h2=1,2
      do h3=1,2
      
      resm0(h1,h2,h3) =
     & + 2*boxcoeff(id0x3x14x2,h1,h2,h3)/(p25Dp25*p35Dp35-p14Dp14*mhsq)
     & - 2*boxcoeff(id0x1x4x3,h1,h2,h3)/(p34Dp34*p14Dp14-p25Dp25*mhsq)
     & - boxcoeff(id0x23x4x1,h1,h2,h3)/(p15Dp15*p14Dp14-mhsq*mhsq)
     & - 2*boxcoeff(id0x2x4x1,h1,h2,h3)/(p14Dp14*p24Dp24-p35Dp35*mhsq)
     & - boxcoeff(id0x23x1x4,h1,h2,h3)/(p14Dp14*p45Dp45-mhsq*p23Dp23)
     & + boxcoeff(id0x14x2x3,h1,h2,h3)/(2*p2Dp3*p35Dp35)
     & + boxcoeff(id0x14x3x2,h1,h2,h3)/(2*p2Dp3*p25Dp25)
     & - boxcoeff(id0x4x1x2,h1,h2,h3)/(p1Dp2*p14Dp14)
     & - boxcoeff(id0x3x1x4,h1,h2,h3)/(p1Dp3*p14Dp14)
      
      enddo
      enddo
      enddo
     
      resm0=resm0*2*p1Dp4
  
      return
      


==> anc/fortran/Inc/coeffmmmdif.f <==
       rattot=              (-1.3523276703533378,2.0825160139964312)
          tot=              (0.79744543559179903,4.6438607220460089)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx  (-1.25392479593872119D-003,2.40427405319287857D-003)
       KCD(d1x23x4)=dcmplx  (3.81441916115662916D-003,-4.46905744787284842D-003)
       KCD(d31x2x5)=dcmplx  (2.82952666492164440D-003,-6.59582127583169253D-003)
       KCD(d4x3x12)=dcmplx  (-3.57840131922593230D-003,4.52083972706940340D-003)
       KCD(d4x1x23)=dcmplx  (2.66273039601390774D-003,-8.31907713793052922D-003)
       KCD(d4x2x13)=dcmplx  (6.38697426960424530D-003,-4.53873340054053442D-003)
       KCD(d3x4x12)=dcmplx  (-8.54748733413845940D-004,2.24029055385821518D-004)
       KCD(d1x4x23)=dcmplx  (1.59077411314320974D-003,-7.61210161098799590D-003)
       KCD(d2x4x13)=dcmplx  (1.78543773811012940D-003,-2.74694420483806434D-004)
       KCD(d1x2x3 )=dcmplx  (2.59842204966932722D-003,-4.77482333361261765D-003)
       KCD(d1x2x34)=dcmplx  (3.30048646577063565D-003,-7.63599469029696554D-003)
       KCD(d15x2x3)=dcmplx   (4.88522613329888528D-004,8.33597919470921433D-004)
       KCD(d2x3x1 )=dcmplx  (-1.53245361609083419D-003,2.50151429444406270D-003)
       KCD(d14x3x2)=dcmplx  (8.04405436112079833D-004,-8.43614381681855735D-005)
       KCD(d3x1x4 )=dcmplx  (-1.58490780723141711D-003,5.34440098887922765D-003)
       KCD(d1x2x45)=dcmplx  (2.17596975107650081D-002,-3.05612393234392377D-002)
       KCD(d1x24x5)=dcmplx  (-4.52173640232089724D-004,3.99790958317602918D-004)
       KCD(d1x2x4 )=dcmplx  (2.48912177799498480D-003,-1.41773276801981929D-003)
       KCD(d14x2x3)=dcmplx (-8.27667358232852049D-004,-1.07434817042769380D-004)
       KCD(d2x1x4 )=dcmplx  (4.92218146348344376D-003,-5.17941557305123812D-003)
       KCD(d1x5x24)=dcmplx  (-2.56124748664321444D-003,1.65018964430352355D-003)
       KCD(d15x4x2)=dcmplx (-9.42630801361022536D-004,-1.68356187967659381D-003)
       KCD(d34x1x2)=dcmplx   (1.67364865830688103D-003,7.09203387682599828D-004)
       KCD(d1x3x4 )=dcmplx  (-7.82252249566184332D-004,2.31637187516731125D-004)
       KCD(d1x24x3)=dcmplx  (-1.89923548088210409D-003,2.62461936639116905D-003)
       KCD(d15x2x4)=dcmplx  (-3.38577695524655553D-003,3.63165198751233542D-003)
       KCD(d2x34x1)=dcmplx  (4.62592099776482080D-003,-5.95005076872434646D-003)
       KCD(d1x25x3)=dcmplx  (-5.97064535597757740D-003,5.68142944707739073D-003)
       KCD(d14x2x5)=dcmplx  (-1.09755201265870905D-003,1.27827990602238928D-003)
       KCD(d1x4x2 )=dcmplx  (1.05689931524529102D-002,-7.08563322116440367D-003)

       KCC(c12x3 )=dcmplx  (2.69412641788870921D-002,-4.14881802302542457D-002)
       KCC(c3x124)=dcmplx  (-2.84666839308719832D-003,4.38372492707733707D-003)
       KCC(c1x23 )=dcmplx  (-2.22212289149899545D-002,3.42195653492709528D-002)
       KCC(c1x234)=dcmplx  (3.23624516954117928D-003,-4.98365340139458705D-003)
       KCC(c13x2 )=dcmplx  (-4.57948350715313285D-002,7.05217230507661358D-002)
       KCC(c2x341)=dcmplx  (6.01922873443223264D-003,-9.26930692354137331D-003)
       KCC(c3x4  )=dcmplx  (-5.56049722426887882D-003,8.56288366715354278D-003)
       KCC(c1x4  )=dcmplx  (3.69800819248409509D-003,-5.69474503362061950D-003)
       KCC(c2x4  )=dcmplx  (8.27129454292852007D-003,-1.27373740314991983D-002)


       RKCC(c12x3 )=dcmplx              (-1.7740033883973338,2.7318752311773014)
       RKCC(c1x23 )=dcmplx              (1.4632028819350178,-2.2532582166909139)
       RKCC(c13x2 )=dcmplx              (3.0154558467812391,-4.6436490439700497)



==> anc/fortran/Inc/coeffmmpdif.f <==
       rattot=             (-6.7947815537735794,-10.463618929484056)
          tot=             (-24.185026919655826,-1.1701164499056311)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx (-5.21988002197307233D-003,-6.13261134536025043D-003)
       KCD(d1x23x4)=dcmplx            (-0.18281301200755307,0.35933515167206587)
       KCD(d31x2x5)=dcmplx   (3.00343015463422347D-002,7.05498689407810242D-002)
       KCD(d4x3x12)=dcmplx (-1.32642015255264312D-002,-1.43406204308650087D-002)
       KCD(d4x1x23)=dcmplx       (-0.20675348550474898,6.35676861715700758D-002)
       KCD(d4x2x13)=dcmplx   (4.36785736110542888D-002,5.20200513546084653D-003)
       KCD(d3x4x12)=dcmplx (-3.22316390031529565D-003,-2.10502818874108710D-004)
       KCD(d1x4x23)=dcmplx  (-9.76913341416908027D-004,7.34444481293611284D-002)
       KCD(d2x4x13)=dcmplx   (6.66656965893297482D-003,1.57860674286958158D-003)
       KCD(d1x2x3 )=dcmplx   (5.47935849527175778D-003,1.25814877617062004D-002)
       KCD(d1x2x34)=dcmplx   (1.05425548806143965D-002,3.08912733421667918D-002)
       KCD(d15x2x3)=dcmplx  (1.74957351836949569D-003,-7.52600600109789436D-003)
       KCD(d2x3x1 )=dcmplx   (9.06767984246437120D-004,3.57666213354215778D-003)
       KCD(d14x3x2)=dcmplx  (2.68884085912834969D-003,-1.33406434435421467D-003)
       KCD(d3x1x4 )=dcmplx (-1.06256263194322020D-002,-1.87036115587040364D-002)
       KCD(d1x2x45)=dcmplx   (2.51901462775387941D-002,2.95536374048960271D-002)
       KCD(d1x24x5)=dcmplx  (-2.46942824205053091D-002,2.01313817123222188D-002)
       KCD(d1x2x4 )=dcmplx  (1.18507972132668726D-002,-4.45513541639996902D-003)
       KCD(d14x2x3)=dcmplx  (-5.06355126360000241D-003,3.78980630454928483D-003)
       KCD(d2x1x4 )=dcmplx   (2.18994339790925530D-002,4.48548495540931902D-003)
       KCD(d1x5x24)=dcmplx  (-1.68321496670481574D-002,2.20240140640592941D-003)
       KCD(d15x4x2)=dcmplx  (-6.86246036589943653D-003,8.86635519981349499D-003)
       KCD(d34x1x2)=dcmplx   (4.08341187425320662D-003,3.37231472738686033D-003)
       KCD(d1x3x4 )=dcmplx (-1.27821646968282465D-002,-6.34707942659811231D-002)
       KCD(d1x24x3)=dcmplx (-6.64560965091757355D-003,-5.59189154582979617D-003)
       KCD(d15x2x4)=dcmplx  (-3.29783455108612067D-003,1.35675553925573844D-005)
       KCD(d2x34x1)=dcmplx   (1.82345485183508238D-002,3.48449998022789531D-002)
       KCD(d1x25x3)=dcmplx (-2.15856944238850268D-002,-7.66590390984407677D-003)
       KCD(d14x2x5)=dcmplx  (-5.71350353951061152D-004,5.82207396811487699D-004)
       KCD(d1x4x2 )=dcmplx  (5.75348363816877151D-002,-1.45018413089006773D-002)

       KCC(c12x3 )=dcmplx   (2.69412641788779883D-002,4.14881802303140590D-002)
       KCC(c3x124)=dcmplx  (-4.56315238226231296D-002,4.46723802269373971D-002)
       KCC(c123x4)=dcmplx            (-0.72770410365540883,0.78797879422603678)
       KCC(c1x23 )=dcmplx             (-1.6758243308939009,0.91300861350175877)
       KCC(c1x234)=dcmplx            (0.33928027023314522,-0.46962947630152335)
       KCC(c23x4 )=dcmplx            (0.35142007997371877,-0.50651520558323215)
       KCC(c13x2 )=dcmplx   (3.96938812973737648D-002,6.13315813948174318D-002)
       KCC(c2x341)=dcmplx (-1.84566062984835785D-002,-1.94474108229773894D-002)
       KCC(c13x4 )=dcmplx   (9.63575158489363148D-003,9.92634342231665245D-002)
       KCC(c3x4  )=dcmplx      (-1.97164404023051631D-002,-0.14196319105972582)
       KCC(c23x14)=dcmplx        (0.36969041148374204,2.69889154249373653D-002)
       KCC(c1x4  )=dcmplx        (0.39388266682276768,4.03123677127011776D-003)
       KCC(c13x24)=dcmplx  (5.57676073704435615D-002,-6.06829191364459258D-002)
       KCC(c2x4  )=dcmplx (-2.05555788005277193D-004,-1.63043693804903952D-002)
       KCC(c2x3  )=dcmplx   (1.68235876765664778D-003,2.59074716393792488D-003)
       KCC(c1x3  )=dcmplx   (2.52353815147395300D-002,3.88612074590650725D-002)

       KCB(b123 )=dcmplx             (0.51984500598207106,0.80053493988881164)
       KCB(b23  )=dcmplx           (-0.39529350077921349,-0.60873193979685924)
       KCB(b13  )=dcmplx           (-0.12455150520561939,-0.19180300009715834)

       RKCC(c12x3 )=dcmplx             (-1.7740033883974631,-2.7318752311770864)
       RKCC(c1x23 )=dcmplx               (11.896456271793870,18.319939206573974)
       RKCC(c13x2 )=dcmplx               (3.4671102290093176,5.3391738822700399)



==> anc/fortran/Inc/coeffmpm.f <==
       rattot=               (1.6748007596290944,2.4367196767265034)
       tot=               (4.4553137015198647,1.4281868474524178)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx        (8.57459707572489210E-002,0.19872142102975796)
       KCD(d3x4x12)=dcmplx   (4.78328181030887312E-002,3.68734694603140359E-002)
       KCD(d4x3x12)=dcmplx             (0.61701690366782824,0.41993808470571570)

       KCC(c12x3 )=dcmplx               (1.8714966110017297,1.9601126869460046)
       KCC(c3x124)=dcmplx           (-0.12782809436634077,-0.30285045771803226)
       KCC(c123x4)=dcmplx             (-1.3240200421821178,-1.4252134439963338)
       KCC(c12x4 )=dcmplx              (0.84100557187118219,1.3094146033340039)
       KCC(c12x34)=dcmplx               (1.1961399303252955,1.0355054442307969)
       KCC(c3x4  )=dcmplx            (-1.0281744447750230,-0.61398422504620853)

       KCB(b123 )=dcmplx             (-2.9515059924406444,-4.2942377993098226)
       KCB(b12  )=dcmplx               (2.9515059924407936,4.2942377993098262)

       RKCC(c12x3 )=dcmplx             (-3.3496015190921304,-4.8734393535884584)



==> anc/fortran/Inc/coeffmpmdif.f <==
       rattot=             (3.5818218935146375,-0.76143336868529721)
          tot=             (-8.3457766565502940,-4.5498887359127718)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx (-2.75936264546885884D-002,-1.60920522986452569D-002)
       KCD(d1x23x4)=dcmplx           (-0.40364376097742377,-0.89435925869988608)
       KCD(d31x2x5)=dcmplx  (1.46169281600654344D-002,-7.18103898560862319D-003)
       KCD(d4x3x12)=dcmplx        (0.11913679917781517,2.94960063306870524D-002)
       KCD(d4x1x23)=dcmplx            (-0.11796917636595572,-1.0411788330216563)
       KCD(d4x2x13)=dcmplx  (1.85545921726142579D-002,-1.66644539284647245D-002)
       KCD(d3x4x12)=dcmplx  (-9.06301969741174496D-004,2.33823217874951084D-003)
       KCD(d1x4x23)=dcmplx (-4.97806875224011403D-002,-4.02862085466654252D-002)
       KCD(d2x4x13)=dcmplx  (4.22732447597495842D-003,-4.41626755890101030D-003)
       KCD(d1x2x3 )=dcmplx  (8.61531367416551452D-003,-5.23569597376676889D-003)
       KCD(d1x2x34)=dcmplx (-1.19108993200023328D-003,-3.56255177985388416D-002)
       KCD(d15x2x3)=dcmplx (-4.81606693163908611D-003,-1.03463073206099543D-002)
       KCD(d2x3x1 )=dcmplx  (-4.57514309246333239D-003,2.20744960495095066D-004)
       KCD(d14x3x2)=dcmplx (-1.15297955944864694D-002,-1.22384323226987501D-002)
       KCD(d3x1x4 )=dcmplx  (-2.70055846832073509D-003,9.15927210366040967D-003)
       KCD(d1x2x45)=dcmplx  (-3.56696755459018355D-002,3.27059319137301685D-003)
       KCD(d1x24x5)=dcmplx (-5.42170196817487460D-003,-1.49816010574255198D-003)
       KCD(d1x2x4 )=dcmplx           (-0.34873506151832312,-0.19609373064777391)
       KCD(d14x2x3)=dcmplx   (3.97929915047979914D-003,2.00079819914576393D-003)
       KCD(d2x1x4 )=dcmplx  (5.81469525251108177D-002,-2.48778909124576231D-002)
       KCD(d1x5x24)=dcmplx  (-1.08864018229782866D-002,4.22683244503874178D-003)
       KCD(d15x4x2)=dcmplx   (1.39202255114992332D-002,1.08077344146207139D-002)
       KCD(d34x1x2)=dcmplx             (0.28459684853250244,0.21344035444315446)
       KCD(d1x3x4 )=dcmplx   (5.11873022219111462D-003,6.69630699658663175D-003)
       KCD(d1x24x3)=dcmplx (-2.42105580132274817D-002,-5.97004662081587409D-003)
       KCD(d15x2x4)=dcmplx  (-1.74484696255688965D-003,2.69417585806180915D-003)
       KCD(d2x34x1)=dcmplx  (8.35302427099926525D-003,-1.58162818524780757D-002)
       KCD(d1x25x3)=dcmplx   (5.70972201072038610D-002,6.62765019528213095D-002)
       KCD(d14x2x5)=dcmplx   (6.59888359046248429D-004,4.74227643081415184D-004)
       KCD(d1x4x2 )=dcmplx  (1.13362978132792343D-002,-3.58432645210823714D-002)

       KCC(c12x3 )=dcmplx       (0.29161613993419944,-9.05052748524297623D-002)
       KCC(c3x124)=dcmplx (-1.91261376040217923D-002,-2.68902831975392081D-003)
       KCC(c123x4)=dcmplx             (-1.0361970428716216,-3.6780757328747122)
       KCC(c12x4 )=dcmplx           (-0.42692692897037121,-0.30893143378259580)
       KCC(c1x23 )=dcmplx             (-1.6264214202133866,-6.6257035527064811)
       KCC(c1x234)=dcmplx              (0.73891060292109367,1.6028833572610024)
       KCC(c23x4 )=dcmplx              (0.50608377948812433,1.4148902144693307)
       KCC(c13x2 )=dcmplx  (8.22482270125348552D-002,-1.74845501678166648D-002)
       KCC(c2x341)=dcmplx           (-0.38062666926821204,-0.29813472389544299)
       KCC(c12x34)=dcmplx             (0.50859747808602074,0.24812253198372650)
       KCC(c3x4  )=dcmplx  (-6.50962458560859908D-002,4.89593496804037950D-002)
       KCC(c23x14)=dcmplx              (0.18838524984008223,1.7398312976925125)
       KCC(c1x4  )=dcmplx        (-5.36425546166700642D-002,1.6528970665876981)
       KCC(c2x4  )=dcmplx             (0.46684801687918726,0.24180335228868177)
       KCC(c1x2  )=dcmplx       (0.30105625274278391,-6.39993510573620417D-002)
       KCC(c2x3  )=dcmplx  (-1.06769485232882620D-002,2.26973454474359466D-003)

       KCB(b123 )=dcmplx            (-0.73806902938362595,0.15690070704584447)
       KCB(b12  )=dcmplx            (0.67993396976394893,-0.14454219910738872)
       KCB(b23  )=dcmplx  (5.81350596195078229D-002,-1.23585079379490426D-002)

       RKCC(c12x3 )=dcmplx             (2.4144946931969411,-0.51327980099307091)
       RKCC(c1x23 )=dcmplx             (-4.1623334794153175,0.88484008931627023)
       RKCC(c13x2 )=dcmplx              (-5.4158050060704177,1.1513064508155173)



==> anc/fortran/Inc/coeffmpp.f <==
       rattot=       (0.19381893202599715,-3.59172022190098472E-002)
       tot=             (0.84357038076357260,0.69105099519240143)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx        (6.29553179386733164E-002,0.12672785206227899)
       KCD(d3x4x12)=dcmplx       (-1.18001759106672877E-005,0.26526459097107480)
       KCD(d4x3x12)=dcmplx            (-0.19612033823637848,0.50995438425059025)

       KCC(c12x3 )=dcmplx             (-0.14663086004324921,1.9479830665878737)
       KCC(c3x124)=dcmplx           (-0.11734903002241820,-0.53892885454636585)
       KCC(c123x4)=dcmplx            (0.10706649496514470,-0.88694958603726592)
       KCC(c12x4 )=dcmplx              (0.21222828100337343,1.0941572716164347)
       KCC(c12x34)=dcmplx            (-0.25329353862195264,0.79883924864901035)
       KCC(c3x4  )=dcmplx             (0.34710179186544565,-1.4441891514954985)

       KCB(b123 )=dcmplx       (-0.34156763799255407,6.32969843967947920E-002)
       KCB(b12  )=dcmplx       (0.34156763799272460,-6.32969843967277068E-002)

       RKCC(c12x3 )=dcmplx       (-0.38763786420298507,7.18344044134335696E-002)



==> anc/fortran/Inc/coeffmppdif.f <==
       rattot=       (-4.12430995641342724D-002,0.19400967009787798)
          tot=             (0.94648264517592129,-2.7033973954554575)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx  (-5.72871819500337734D-002,1.43602805894691397D-002)
       KCD(d1x23x4)=dcmplx   (1.16352979749551055D-003,3.94604511713161910D-003)
       KCD(d31x2x5)=dcmplx        (0.21668400419496070,1.19527136733399431D-002)
       KCD(d4x3x12)=dcmplx           (-0.18369581832979964,-0.23238095348059140)
       KCD(d4x1x23)=dcmplx   (3.18012864726968658D-003,7.92540121394065544D-003)
       KCD(d4x2x13)=dcmplx        (0.29957059317055607,6.38554780450781290D-002)
       KCD(d3x4x12)=dcmplx  (-2.95240206666458338D-002,1.95961239843953638D-002)
       KCD(d1x4x23)=dcmplx   (7.75197523344997932D-003,4.31623715468535448D-003)
       KCD(d2x4x13)=dcmplx  (2.14045610157005406D-002,-7.31812747881832593D-003)
       KCD(d1x2x3 )=dcmplx   (1.04230879907553364D-003,3.51848584462122888D-004)
       KCD(d1x2x34)=dcmplx             (0.24601921243760283,0.29371777536486576)
       KCD(d15x2x3)=dcmplx  (-2.72725561435134978D-003,5.72267292000300243D-004)
       KCD(d2x3x1 )=dcmplx (-2.63460270773716032D-004,-2.85889904957453700D-004)
       KCD(d14x3x2)=dcmplx  (-1.55501444162524241D-003,9.02418363024825795D-004)
       KCD(d3x1x4 )=dcmplx       (-0.11416678431283644,2.90238687473783896D-002)
       KCD(d1x2x45)=dcmplx              (-13.727075125328916,57.563461761494494)
       KCD(d1x24x5)=dcmplx      (-1.13581607793729611D-002,-0.11294005862131062)
       KCD(d1x2x4 )=dcmplx      (-3.78088855814717739D-002,-0.46124858657940626)
       KCD(d14x2x3)=dcmplx  (1.97367142510997129D-003,-9.22243623934299300D-004)
       KCD(d2x1x4 )=dcmplx       (0.20517669495725022,-5.72599383540741691D-002)
       KCD(d1x5x24)=dcmplx           (-0.12997845618866155,-0.15265913889079202)
       KCD(d15x4x2)=dcmplx   (3.29217819255095499D-003,2.83847512419988651D-004)
       KCD(d34x1x2)=dcmplx             (0.13786567616138778,0.15320524060521201)
       KCD(d1x3x4 )=dcmplx   (8.41364722482826899D-002,9.75646001253915873D-002)
       KCD(d1x24x3)=dcmplx (-1.80001744515063088D-003,-3.34570858959705019D-003)
       KCD(d15x2x4)=dcmplx             (0.27934977306730158,0.34311368568336797)
       KCD(d2x34x1)=dcmplx   (6.90583904562025452D-003,4.00334019373660421D-003)
       KCD(d1x25x3)=dcmplx  (-1.38649512264776842D-003,3.12839531761976986D-003)
       KCD(d14x2x5)=dcmplx  (7.41121117496342241D-002,-1.73283627257370121D-002)
       KCD(d1x4x2 )=dcmplx  (6.48662596255666739D-003,-7.00151452359780782D-003)

       KCC(c12x3 )=dcmplx              (-9.8682670965642281,37.626396344218783)
       KCC(c3x124)=dcmplx            (0.24513039218037980,-0.17980591480111136)
       KCC(c123x4)=dcmplx             (0.81593247960032622,0.33804611261443407)
       KCC(c12x4 )=dcmplx      (-3.09798061431787453D-002,-0.23637971604161059)
       KCC(c1x23 )=dcmplx  (-8.48410505568564233D-003,3.99096683597912755D-002)
       KCC(c1x234)=dcmplx           (-0.36597019648978674,-0.44681971398094084)
       KCC(c13x2 )=dcmplx              (17.229382930685592,-64.576062735018269)
       KCC(c2x341)=dcmplx      (-0.68964677680787057,-8.22797065024847840D-002)
       KCC(c13x4 )=dcmplx           (-0.18557685940402419,-0.14180499476630587)
       KCC(c12x34)=dcmplx  (8.37660431235451863D-002,-6.94434565209378629D-003)
       KCC(c3x4  )=dcmplx             (0.76813415691115305,0.83141264970885764)
       KCC(c1x4  )=dcmplx       (-0.29794770712862262,7.16608517020498603D-002)
       KCC(c13x24)=dcmplx       (-1.96024441075141331D-002,0.41796927923176641)
       KCC(c2x4  )=dcmplx           (-0.90485933167928567,-0.39602403034721673)
       KCC(c1x2  )=dcmplx              (-14.399853987852190,67.737656867075643)
       KCC(c1x3  )=dcmplx              (7.6603540885078374,-36.034701266093975)

       KCB(b123 )=dcmplx             (0.55484930617812667,-2.6100397925274113)
       KCB(b12  )=dcmplx              (-1.1889761539503725,5.5930052351525470)
       KCB(b13  )=dcmplx             (0.63412684777451744,-2.9829654426244194)

       RKCC(c12x3 )=dcmplx             (0.67202613119654642,-3.1612456292373192)
       RKCC(c1x23 )=dcmplx             (0.55865348471894571,-2.6279348448541091)
       RKCC(c13x2 )=dcmplx              (-1.1481934164740797,5.4011611317753117)



==> anc/fortran/Inc/coeffpmm.f <==
       rattot=        (0.19381893218077970,3.59172021650334267E-002)
       tot=            (-0.17800136631051769,-1.1276263863795450)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx       (6.29553179386733164E-002,-0.12672785206227902)
       KCD(d3x4x12)=dcmplx      (-1.18001759106729255E-005,-0.26526459097107480)
       KCD(d4x3x12)=dcmplx           (-0.19612033823637848,-0.50995438425059014)

       KCC(c12x3 )=dcmplx            (-0.14663086004324910,-1.9479830665878739)
       KCC(c3x124)=dcmplx            (-0.11734903002241819,0.53892885454636585)
       KCC(c123x4)=dcmplx             (0.10706649496514473,0.88694958603726581)
       KCC(c12x4 )=dcmplx             (0.21222828100337310,-1.0941572716164352)
       KCC(c12x34)=dcmplx           (-0.25329353862195303,-0.79883924864901090)
       KCC(c3x4  )=dcmplx              (0.34710179186544515,1.4441891514954981)

       KCB(b123 )=dcmplx      (-0.34156763799256251,-6.32969843967823298E-002)
       KCB(b12  )=dcmplx        (0.34156763799276968,6.32969843966854073E-002)

       RKCC(c12x3 )=dcmplx      (-0.38763786420298096,-7.18344044133239212E-002)



==> anc/fortran/Inc/coeffpmmdif.f <==
       rattot=      (-4.12430981049515671D-002,-0.19400967215120152)
          tot=            (-0.29121998114829029,-2.9079501129314158)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx (-5.72871819500337734D-002,-1.43602805894691432D-002)
       KCD(d1x23x4)=dcmplx  (1.16352979749489993D-003,-3.94604511713178563D-003)
       KCD(d31x2x5)=dcmplx       (0.21668400419496070,-1.19527136733399431D-002)
       KCD(d4x3x12)=dcmplx            (-0.18369581832979920,0.23238095348059140)
       KCD(d4x1x23)=dcmplx  (3.18012864726974209D-003,-7.92540121394066932D-003)
       KCD(d4x2x13)=dcmplx       (0.29957059317055534,-6.38554780450781290D-002)
       KCD(d3x4x12)=dcmplx (-2.95240206666458338D-002,-1.95961239843955859D-002)
       KCD(d1x4x23)=dcmplx  (7.75197523344996198D-003,-4.31623715468540045D-003)
       KCD(d2x4x13)=dcmplx   (2.14045610157009847D-002,7.31812747881832593D-003)
       KCD(d1x2x3 )=dcmplx  (1.04230879907554752D-003,-3.51848584462147174D-004)
       KCD(d1x2x34)=dcmplx            (0.24601921243760283,-0.29371777536486599)
       KCD(d15x2x3)=dcmplx (-2.72725561435130685D-003,-5.72267292000272487D-004)
       KCD(d2x3x1 )=dcmplx  (-2.63460270773702154D-004,2.85889904957453700D-004)
       KCD(d14x3x2)=dcmplx (-1.55501444162524675D-003,-9.02418363024825795D-004)
       KCD(d3x1x4 )=dcmplx      (-0.11416678431283644,-2.90238687473783896D-002)
       KCD(d1x2x45)=dcmplx             (-13.727075125328906,-57.563461761494494)
       KCD(d1x24x5)=dcmplx       (-1.13581607793729611D-002,0.11294005862131062)
       KCD(d1x2x4 )=dcmplx       (-3.78088855814715519D-002,0.46124858657940582)
       KCD(d14x2x3)=dcmplx   (1.97367142510997042D-003,9.22243623934297131D-004)
       KCD(d2x1x4 )=dcmplx        (0.20517669495725044,5.72599383540737250D-002)
       KCD(d1x5x24)=dcmplx            (-0.12997845618866177,0.15265913889079200)
       KCD(d15x4x2)=dcmplx  (3.29217819255094111D-003,-2.83847512420024213D-004)
       KCD(d34x1x2)=dcmplx            (0.13786567616138873,-0.15320524060521312)
       KCD(d1x3x4 )=dcmplx  (8.41364722482826899D-002,-9.75646001253916983D-002)
       KCD(d1x24x3)=dcmplx  (-1.80001744515063001D-003,3.34570858959704759D-003)
       KCD(d15x2x4)=dcmplx            (0.27934977306730113,-0.34311368568336775)
       KCD(d2x34x1)=dcmplx  (6.90583904562047657D-003,-4.00334019373665972D-003)
       KCD(d1x25x3)=dcmplx (-1.38649512264765740D-003,-3.12839531761999190D-003)
       KCD(d14x2x5)=dcmplx   (7.41121117496341131D-002,1.73283627257369011D-002)
       KCD(d1x4x2 )=dcmplx   (6.48662596255666565D-003,7.00151452359780609D-003)

       KCC(c12x3 )=dcmplx             (-9.8682670965642174,-37.626396344218776)
       KCC(c3x124)=dcmplx             (0.24513039218038044,0.17980591480111094)
       KCC(c123x4)=dcmplx            (0.81593247960032256,-0.33804611261443507)
       KCC(c12x4 )=dcmplx       (-3.09798061431754701D-002,0.23637971604161179)
       KCC(c1x23 )=dcmplx (-8.48410505568708562D-003,-3.99096683597916779D-002)
       KCC(c1x234)=dcmplx            (-0.36597019648978629,0.44681971398094056)
       KCC(c13x2 )=dcmplx               (17.229382930685581,64.576062735018269)
       KCC(c2x341)=dcmplx       (-0.68964677680787001,8.22797065024851032D-002)
       KCC(c13x4 )=dcmplx            (-0.18557685940398111,0.14180499476624236)
       KCC(c12x34)=dcmplx   (8.37660431235456859D-002,6.94434565209339771D-003)
       KCC(c3x4  )=dcmplx            (0.76813415691115194,-0.83141264970885675)
       KCC(c1x4  )=dcmplx      (-0.29794770712862167,-7.16608517020484032D-002)
       KCC(c13x24)=dcmplx      (-1.96024441075108025D-002,-0.41796927923176830)
       KCC(c2x4  )=dcmplx            (-0.90485933167928434,0.39602403034721606)
       KCC(c1x2  )=dcmplx             (-14.399853987852174,-67.737656867075643)
       KCC(c1x3  )=dcmplx               (7.6603540885078321,36.034701266093975)

       KCB(b123 )=dcmplx              (0.55484930617880956,2.6100397925273562)
       KCB(b12  )=dcmplx             (-1.1889761539509538,-5.5930052351527557)
       KCB(b13  )=dcmplx              (0.63412684777336692,2.9829654426239163)

       RKCC(c12x3 )=dcmplx              (0.67202613119630317,3.1612456292376345)
       RKCC(c1x23 )=dcmplx              (0.55865348471898957,2.6279348448546309)
       RKCC(c13x2 )=dcmplx             (-1.1481934164741527,-5.4011611317746810)



==> anc/fortran/Inc/coeffpmp.f <==
       rattot=              (1.6748007594578342,-2.4367196768565460)
       tot=            (-0.32205409626523229,-4.7167774790782495)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx       (8.57459707572489072E-002,-0.19872142102975796)
       KCD(d3x4x12)=dcmplx  (4.78328181030887728E-002,-3.68734694603139734E-002)
       KCD(d4x3x12)=dcmplx            (0.61701690366782824,-0.41993808470571564)

       KCC(c12x3 )=dcmplx              (1.8714966110017297,-1.9601126869460048)
       KCC(c3x124)=dcmplx            (-0.12782809436634077,0.30285045771803215)
       KCC(c123x4)=dcmplx              (-1.3240200421821176,1.4252134439963338)
       KCC(c12x4 )=dcmplx             (0.84100557187118252,-1.3094146033340033)
       KCC(c12x34)=dcmplx              (1.1961399303252958,-1.0355054442307965)
       KCC(c3x4  )=dcmplx             (-1.0281744447750230,0.61398422504620798)

       KCB(b123 )=dcmplx              (-2.9515059924406342,4.2942377993097862)
       KCB(b12  )=dcmplx              (2.9515059924407332,-4.2942377993096930)

       RKCC(c12x3 )=dcmplx              (-3.3496015190921598,4.8734393535885392)



==> anc/fortran/Inc/coeffpmpdif.f <==
       rattot=              (3.5818218983659129,0.76143337148873980)
          tot=             (17.220603707178796,-0.48424408781182349)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx  (-2.75936264546888382D-002,1.60920522986456975D-002)
       KCD(d1x23x4)=dcmplx            (-0.40364376097742372,0.89435925869988631)
       KCD(d31x2x5)=dcmplx   (1.46169281600636580D-002,7.18103898560951137D-003)
       KCD(d4x3x12)=dcmplx       (0.11913679917781517,-2.94960063306870524D-002)
       KCD(d4x1x23)=dcmplx             (-0.11796917636595569,1.0411788330216565)
       KCD(d4x2x13)=dcmplx   (1.85545921726142996D-002,1.66644539284646759D-002)
       KCD(d3x4x12)=dcmplx (-9.06301969741230007D-004,-2.33823217874973288D-003)
       KCD(d1x4x23)=dcmplx  (-4.97806875224010917D-002,4.02862085466654252D-002)
       KCD(d2x4x13)=dcmplx   (4.22732447597518046D-003,4.41626755890123235D-003)
       KCD(d1x2x3 )=dcmplx   (8.61531367416547289D-003,5.23569597376673419D-003)
       KCD(d1x2x34)=dcmplx  (-1.19108993200045532D-003,3.56255177985388416D-002)
       KCD(d15x2x3)=dcmplx  (-4.81606693163896121D-003,1.03463073206099751D-002)
       KCD(d2x3x1 )=dcmplx (-4.57514309246334627D-003,-2.20744960495108944D-004)
       KCD(d14x3x2)=dcmplx  (-1.15297955944864659D-002,1.22384323226987467D-002)
       KCD(d3x1x4 )=dcmplx (-2.70055846832073509D-003,-9.15927210366040967D-003)
       KCD(d1x2x45)=dcmplx (-3.56696755459018355D-002,-3.27059319137301685D-003)
       KCD(d1x24x5)=dcmplx  (-5.42170196817512440D-003,1.49816010574255198D-003)
       KCD(d1x2x4 )=dcmplx            (-0.34873506151832290,0.19609373064777402)
       KCD(d14x2x3)=dcmplx  (3.97929915047979740D-003,-2.00079819914576480D-003)
       KCD(d2x1x4 )=dcmplx   (5.81469525251108454D-002,2.48778909124576231D-002)
       KCD(d1x5x24)=dcmplx (-1.08864018229783976D-002,-4.22683244503874178D-003)
       KCD(d15x4x2)=dcmplx  (1.39202255114992922D-002,-1.08077344146207018D-002)
       KCD(d34x1x2)=dcmplx            (0.28459684853250344,-0.21344035444315468)
       KCD(d1x3x4 )=dcmplx  (5.11873022219089258D-003,-6.69630699658751993D-003)
       KCD(d1x24x3)=dcmplx  (-2.42105580132277037D-002,5.97004662081587235D-003)
       KCD(d15x2x4)=dcmplx (-1.74484696255677862D-003,-2.69417585806158710D-003)
       KCD(d2x34x1)=dcmplx   (8.35302427099926525D-003,1.58162818524780757D-002)
       KCD(d1x25x3)=dcmplx  (5.70972201072038610D-002,-6.62765019528213095D-002)
       KCD(d14x2x5)=dcmplx  (6.59888359046248429D-004,-4.74227643081359673D-004)
       KCD(d1x4x2 )=dcmplx   (1.13362978132792135D-002,3.58432645210828224D-002)

       KCC(c12x3 )=dcmplx        (0.29161613993420010,9.05052748524299289D-002)
       KCC(c3x124)=dcmplx  (-1.91261376040222225D-002,2.68902831975354611D-003)
       KCC(c123x4)=dcmplx              (-1.0361970428716230,3.6780757328747158)
       KCC(c12x4 )=dcmplx            (-0.42692692897037143,0.30893143378259541)
       KCC(c1x23 )=dcmplx              (-1.6264214202133864,6.6257035527064820)
       KCC(c1x234)=dcmplx             (0.73891060292109545,-1.6028833572610033)
       KCC(c23x4 )=dcmplx             (0.50608377948811878,-1.4148902144693143)
       KCC(c13x2 )=dcmplx   (8.22482270125332038D-002,1.74845501678164705D-002)
       KCC(c2x341)=dcmplx            (-0.38062666926820987,0.29813472389544143)
       KCC(c12x34)=dcmplx            (0.50859747808602074,-0.24812253198372758)
       KCC(c3x4  )=dcmplx (-6.50962458560845475D-002,-4.89593496804054604D-002)
       KCC(c23x14)=dcmplx             (0.18838524984008292,-1.7398312976925121)
       KCC(c1x4  )=dcmplx       (-5.36425546166720557D-002,-1.6528970665876961)
       KCC(c2x4  )=dcmplx            (0.46684801687919114,-0.24180335228868391)
       KCC(c1x2  )=dcmplx        (0.30105625274278414,6.39993510573614865D-002)
       KCC(c2x3  )=dcmplx (-1.06769485232886437D-002,-2.26973454474375166D-003)

       KCB(b123 )=dcmplx           (-0.73806902938350372,-0.15690070704595932)
       KCB(b12  )=dcmplx             (0.67993396976390685,0.14454219910748822)
       KCB(b23  )=dcmplx   (5.81350596193397906D-002,1.23585079381836327D-002)

       RKCC(c12x3 )=dcmplx              (2.4144946931973026,0.51327980099330039)
       RKCC(c1x23 )=dcmplx            (-4.1623334794161879,-0.88484008931668834)
       RKCC(c13x2 )=dcmplx             (-5.4158050060721301,-1.1513064508135142)



==> anc/fortran/Inc/coeffppmdif.f <==
       rattot=              (-6.7947815585501301,10.463618928920244)
          tot=               (4.6738435355090582,28.538554133257293)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx  (-5.21988002197304457D-003,6.13261134536048635D-003)
       KCD(d1x23x4)=dcmplx           (-0.18281301200755290,-0.35933515167206553)
       KCD(d31x2x5)=dcmplx  (3.00343015463422347D-002,-7.05498689407810797D-002)
       KCD(d4x3x12)=dcmplx  (-1.32642015255255430D-002,1.43406204308651752D-002)
       KCD(d4x1x23)=dcmplx      (-0.20675348550474898,-6.35676861715703118D-002)
       KCD(d4x2x13)=dcmplx  (4.36785736110533729D-002,-5.20200513546081877D-003)
       KCD(d3x4x12)=dcmplx  (-3.22316390031529565D-003,2.10502818873942177D-004)
       KCD(d1x4x23)=dcmplx (-9.76913341416890679D-004,-7.34444481293611284D-002)
       KCD(d2x4x13)=dcmplx  (6.66656965893297482D-003,-1.57860674286980363D-003)
       KCD(d1x2x3 )=dcmplx  (5.47935849527175778D-003,-1.25814877617060894D-002)
       KCD(d1x2x34)=dcmplx  (1.05425548806146185D-002,-3.08912733421669028D-002)
       KCD(d15x2x3)=dcmplx   (1.74957351836952345D-003,7.52600600109792905D-003)
       KCD(d2x3x1 )=dcmplx  (9.06767984246464875D-004,-3.57666213354215778D-003)
       KCD(d14x3x2)=dcmplx   (2.68884085912834449D-003,1.33406434435420773D-003)
       KCD(d3x1x4 )=dcmplx  (-1.06256263194324241D-002,1.87036115587040086D-002)
       KCD(d1x2x45)=dcmplx  (2.51901462775405705D-002,-2.95536374048980255D-002)
       KCD(d1x24x5)=dcmplx (-2.46942824205054201D-002,-2.01313817123222188D-002)
       KCD(d1x2x4 )=dcmplx   (1.18507972132675388D-002,4.45513541639952493D-003)
       KCD(d14x2x3)=dcmplx (-5.06355126359999547D-003,-3.78980630454928656D-003)
       KCD(d2x1x4 )=dcmplx  (2.18994339790925530D-002,-4.48548495540929126D-003)
       KCD(d1x5x24)=dcmplx (-1.68321496670480464D-002,-2.20240140640587390D-003)
       KCD(d15x4x2)=dcmplx (-6.86246036589940184D-003,-8.86635519981347764D-003)
       KCD(d34x1x2)=dcmplx  (4.08341187425320662D-003,-3.37231472738686033D-003)
       KCD(d1x3x4 )=dcmplx  (-1.27821646968264702D-002,6.34707942659806790D-002)
       KCD(d1x24x3)=dcmplx  (-6.64560965091769151D-003,5.59189154582979443D-003)
       KCD(d15x2x4)=dcmplx (-3.29783455108573209D-003,-1.35675553930847403D-005)
       KCD(d2x34x1)=dcmplx  (1.82345485183508238D-002,-3.48449998022789531D-002)
       KCD(d1x25x3)=dcmplx  (-2.15856944238850268D-002,7.66590390984406289D-003)
       KCD(d14x2x5)=dcmplx (-5.71350353951116663D-004,-5.82207396811487699D-004)
       KCD(d1x4x2 )=dcmplx   (5.75348363816877081D-002,1.45018413089007397D-002)

       KCC(c12x3 )=dcmplx  (2.69412641788759899D-002,-4.14881802303138092D-002)
       KCC(c3x124)=dcmplx (-4.56315238226230047D-002,-4.46723802269373832D-002)
       KCC(c123x4)=dcmplx           (-0.72770410365540927,-0.78797879422603878)
       KCC(c1x23 )=dcmplx            (-1.6758243308939007,-0.91300861350175788)
       KCC(c1x234)=dcmplx             (0.33928027023314511,0.46962947630152291)
       KCC(c23x4 )=dcmplx             (0.35142007997373925,0.50651520558321372)
       KCC(c13x2 )=dcmplx  (3.96938812973694627D-002,-6.13315813948134281D-002)
       KCC(c2x341)=dcmplx  (-1.84566062984826904D-002,1.94474108229784406D-002)
       KCC(c13x4 )=dcmplx  (9.63575158489199390D-003,-9.92634342230838129D-002)
       KCC(c3x4  )=dcmplx       (-1.97164404023043027D-002,0.14196319105972582)
       KCC(c23x14)=dcmplx       (0.36969041148374177,-2.69889154249364147D-002)
       KCC(c1x4  )=dcmplx       (0.39388266682276701,-4.03123677127048552D-003)
       KCC(c13x24)=dcmplx   (5.57676073704445607D-002,6.06829191364500753D-002)
       KCC(c2x4  )=dcmplx  (-2.05555788003574020D-004,1.63043693804935143D-002)
       KCC(c2x3  )=dcmplx  (1.68235876765657037D-003,-2.59074716393800902D-003)
       KCC(c1x3  )=dcmplx  (2.52353815147370875D-002,-3.88612074590627410D-002)

       KCB(b123 )=dcmplx            (0.51984500598182870,-0.80053493988870739)
       KCB(b23  )=dcmplx            (-0.39529350077902253,0.60873193979674145)
       KCB(b13  )=dcmplx            (-0.12455150519827232,0.19180300009505769)

       RKCC(c12x3 )=dcmplx              (-1.7740033883982400,2.7318752311769363)
       RKCC(c1x23 )=dcmplx              (11.896456271794086,-18.319939206574116)
       RKCC(c13x2 )=dcmplx              (3.4671102290095313,-5.3391738822703747)



==> anc/fortran/Inc/coeffpppdif.f <==
       rattot=             (-1.3523276695968156,-2.0825160154663753)
          tot=             (-4.5884188991648109,-1.2081839454255447)
       KCD(:)=czip
       KCC(:)=czip
       KCB(:)=czip
       RKCC(:)=czip
       RKCB(:)=czip
       KCD(d12x3x5)=dcmplx (-1.25392479593827710D-003,-2.40427405319287857D-003)
       KCD(d1x23x4)=dcmplx   (3.81441916115649038D-003,4.46905744787315373D-003)
       KCD(d31x2x5)=dcmplx   (2.82952666492164440D-003,6.59582127583191458D-003)
       KCD(d4x3x12)=dcmplx (-3.57840131922682048D-003,-4.52083972706907034D-003)
       KCD(d4x1x23)=dcmplx   (2.66273039601403610D-003,8.31907713793055004D-003)
       KCD(d4x2x13)=dcmplx   (6.38697426960435632D-003,4.53873340054097851D-003)
       KCD(d3x4x12)=dcmplx (-8.54748733414290029D-004,-2.24029055385821518D-004)
       KCD(d1x4x23)=dcmplx   (1.59077411314319933D-003,7.61210161098800110D-003)
       KCD(d2x4x13)=dcmplx   (1.78543773811012940D-003,2.74694420483917456D-004)
       KCD(d1x2x3 )=dcmplx   (2.59842204966934109D-003,4.77482333361262112D-003)
       KCD(d1x2x34)=dcmplx   (3.30048646577085769D-003,7.63599469029685451D-003)
       KCD(d15x2x3)=dcmplx  (4.88522613329850364D-004,-8.33597919470919699D-004)
       KCD(d2x3x1 )=dcmplx (-1.53245361609083419D-003,-2.50151429444404882D-003)
       KCD(d14x3x2)=dcmplx   (8.04405436112086772D-004,8.43614381681881756D-005)
       KCD(d3x1x4 )=dcmplx (-1.58490780723141711D-003,-5.34440098887928317D-003)
       KCD(d1x2x45)=dcmplx   (2.17596975107650081D-002,3.05612393234394597D-002)
       KCD(d1x24x5)=dcmplx (-4.52173640232089724D-004,-3.99790958317602918D-004)
       KCD(d1x2x4 )=dcmplx   (2.48912177799431866D-003,1.41773276801993031D-003)
       KCD(d14x2x3)=dcmplx  (-8.27667358232845110D-004,1.07434817042769380D-004)
       KCD(d2x1x4 )=dcmplx   (4.92218146348388785D-003,5.17941557305134914D-003)
       KCD(d1x5x24)=dcmplx (-2.56124748664321444D-003,-1.65018964430353743D-003)
       KCD(d15x4x2)=dcmplx  (-9.42630801360914983D-004,1.68356187967669095D-003)
       KCD(d34x1x2)=dcmplx  (1.67364865830688103D-003,-7.09203387682544317D-004)
       KCD(d1x3x4 )=dcmplx (-7.82252249567072511D-004,-2.31637187516731125D-004)
       KCD(d1x24x3)=dcmplx (-1.89923548088211103D-003,-2.62461936639118293D-003)
       KCD(d15x2x4)=dcmplx (-3.38577695524633349D-003,-3.63165198751286278D-003)
       KCD(d2x34x1)=dcmplx   (4.62592099776482080D-003,5.95005076872437422D-003)
       KCD(d1x25x3)=dcmplx (-5.97064535597757740D-003,-5.68142944707739073D-003)
       KCD(d14x2x5)=dcmplx (-1.09755201265870905D-003,-1.27827990602238928D-003)
       KCD(d1x4x2 )=dcmplx   (1.05689931524529102D-002,7.08563322116440714D-003)

       KCC(c12x3 )=dcmplx   (2.69412641788864260D-002,4.14881802302562441D-002)
       KCC(c3x124)=dcmplx (-2.84666839308850284D-003,-4.38372492707772565D-003)
       KCC(c1x23 )=dcmplx (-2.22212289149902459D-002,-3.42195653492699814D-002)
       KCC(c1x234)=dcmplx   (3.23624516954142604D-003,4.98365340139488543D-003)
       KCC(c13x2 )=dcmplx (-4.57948350715269709D-002,-7.05217230507593079D-002)
       KCC(c2x341)=dcmplx   (6.01922873443047190D-003,9.26930692354178618D-003)
       KCC(c3x4  )=dcmplx (-5.56049722426971149D-003,-8.56288366715433902D-003)
       KCC(c1x4  )=dcmplx   (3.69800819248201906D-003,5.69474503361920917D-003)
       KCC(c2x4  )=dcmplx   (8.27129454293018540D-003,1.27373740315022480D-002)


       RKCC(c12x3 )=dcmplx             (-1.7740033883979254,-2.7318752311776007)
       RKCC(c1x23 )=dcmplx               (1.4632028819348786,2.2532582166915569)
       RKCC(c13x2 )=dcmplx               (3.0154558467827499,4.6436490439700826)



==> anc/fortran/Inc/constructqagHH_inc.f <==
      implicit none
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'zprods_decl.f'
      integer:: p1,p2,p3,ib,ic,id,hel1,hel3,j
      real(dp):: mtsq,mhsq,kappa
      complex(dp):: qagHHamp(2,2),
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),
     & zbp4a(mxpart,mxpart),zbp5a(mxpart,mxpart)

      complex(dp)::coeffD(dmax),coeffC(cmax),coeffB(bmax+1)
      complex(dp)::coeffDswap(dmax),coeffCswap(cmax),coeffBswap(bmax+1)

      do hel1=1,2
      do hel3=1,2
      
      if ((hel1 == 1) .and. (hel3 == 2)) then
        call qagHHcoeff(p1,p2,p3,zap4b,zap5b,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
      elseif ((hel1 == 2) .and. (hel3 == 2)) then
        call qagHHcoeff(p2,p1,p3,zap4b,zap5b,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
      elseif ((hel1 == 1) .and. (hel3 == 1)) then
        call qagHHcoeff(p2,p1,p3,zbp4a,zbp5a,mtsq,Mhsq,kappa,zb,za,coeffD,coeffC,coeffB)
      elseif ((hel1 == 2) .and. (hel3 == 1)) then
        call qagHHcoeff(p1,p2,p3,zbp4a,zbp5a,mtsq,Mhsq,kappa,zb,za,coeffD,coeffC,coeffB)
      endif
      
! permute labels for qg crossing
      if ((p2==3).and.(p3==2)) then
      coeffBswap(:)=0._dp
      coeffCswap(:)=0._dp
      coeffDswap(:)=0._dp

      coeffDswap(d4x2x13)= coeffD(d4x3x12)
      coeffDswap(d2x4x13)= coeffD(d3x4x12)
      coeffDswap(d31x2x5)= coeffD(d12x3x5)

      coeffCswap(c13x24)= coeffC(c12x34)
      coeffCswap(c2x341)= coeffC(c3x124)
      coeffCswap(c13x2)=  coeffC(c12x3)
      coeffCswap(c2x4)=   coeffC(c3x4)
      coeffCswap(c123x4)= coeffC(c123x4)
      coeffCswap(c13x4)=  coeffC(c12x4)

      coeffBswap(b123)= coeffB(b123)
      coeffBswap(b13)=  coeffB(b12)
      
      coeffBswap(brat)=coeffB(brat)
      
      coeffD=coeffDswap
      coeffC=coeffCswap
      coeffB=coeffBswap
      endif

! permute labels for gq crossing
      if ((p1==3).and.(p3==1)) then
      coeffBswap(:)=0._dp
      coeffCswap(:)=0._dp
      coeffDswap(:)=0._dp

      coeffDswap(d4x1x23)= coeffD(d4x3x12)
      coeffDswap(d1x4x23)= coeffD(d3x4x12)
      coeffDswap(d1x23x4)= coeffD(d12x3x5)

      coeffCswap(c23x14)= coeffC(c12x34)
      coeffCswap(c1x234)= coeffC(c3x124)
      coeffCswap(c1x23)=  coeffC(c12x3)
      coeffCswap(c1x4)=   coeffC(c3x4)
      coeffCswap(c123x4)= coeffC(c123x4)
      coeffCswap(c23x4)=  coeffC(c12x4)

      coeffBswap(b123)= coeffB(b123)
      coeffBswap(b23)=  coeffB(b12)
      
      coeffBswap(brat)=coeffB(brat)
      
      coeffD=coeffDswap
      coeffC=coeffCswap
      coeffB=coeffBswap
      endif

!      if ((hel1 == 1) .and. (hel3 == 2)) then
!      do j=1,bmax+1
!      if (abs(coeffB(j)) > 1.e-12_dp) write(6,*) 'j,coeffB',j,coeffB(j)
!      enddo
!      do j=1,cmax
!      if (abs(coeffC(j)) > 1.e-12_dp) write(6,*) 'j,coeffC',j,coeffC(j)
!      enddo
!      do j=1,dmax
!      if (abs(coeffD(j)) > 1.e-12_dp) write(6,*) 'j,coeffD',j,coeffD(j)
!      enddo
!      endif

      qagHHamp(hel1,hel3)=coeffB(brat)
      do ib=1,bmax 
         qagHHamp(hel1,hel3)=qagHHamp(hel1,hel3)+coeffB(ib)*Bint(ib)
      enddo
      do ic=1,cmax
         qagHHamp(hel1,hel3)=qagHHamp(hel1,hel3)+coeffC(ic)*Cint(ic)
      enddo
      do id=1,dmax 
         qagHHamp(hel1,hel3)=qagHHamp(hel1,hel3)+coeffD(id)*Dint(id)
      enddo
      
      enddo
      enddo

!      write(6,*) 'p1,p2,p3',p1,p2,p3
!      write(6,*) 'qagHHampin constructqagHH: qagHHamp(1,1)',qagHHamp(1,1)
!      write(6,*) 'qagHHampin constructqagHH: qagHHamp(1,2)',qagHHamp(1,2)
!      write(6,*) 'qagHHampin constructqagHH: qagHHamp(2,1)',qagHHamp(2,1)
!      write(6,*) 'qagHHampin constructqagHH: qagHHamp(2,2)',qagHHamp(2,2)

      return



==> anc/fortran/Inc/consts.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      real(dp), parameter ::  zero=0._dp
      real(dp), parameter ::  zipsq=0._dp
      real(dp), parameter ::  one=1._dp
      real(dp), parameter ::  two=2._dp
      real(dp), parameter ::  three=3._dp
      real(dp), parameter ::  four=4._dp
      real(dp), parameter ::  five=5._dp
      real(dp), parameter ::  six=6._dp
      real(dp), parameter ::  seven=7._dp
      real(dp), parameter ::  eight=8._dp
      real(dp), parameter ::  nine=9._dp
      real(dp), parameter ::  ten=10._dp
      real(dp), parameter ::  eleven=11._dp
      real(dp), parameter ::  twelve=12._dp
      real(dp), parameter ::  sixteen=16._dp
      real(dp), parameter ::  half=0.5_dp
      real(dp), parameter ::  quarter=0.25_dp


      real(dp), parameter :: pi=3.14159265358979311599796346854418516_dp
      real(dp), parameter :: pisq=pi*pi
      real(dp), parameter :: pisqo6=pisq/six
      real(dp), parameter :: twopi=two*pi
      real(dp), parameter :: fourpi=four*pi
      real(dp), parameter :: pion4=pi/four
      real(dp), parameter :: pion10=pi/ten
      real(dp), parameter :: pisqm8=pisq-eight

      real(dp), parameter ::rt2=1.41421356237309504880168872420969798_dp
      real(dp), parameter :: twort2=two*rt2
      real(dp), parameter :: fourrt2=four*rt2
c sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.79788456080286537143134772248787_dp

      complex(dp), parameter :: im=(zero,one)
      complex(dp), parameter :: impi=(zero,pi)
      complex(dp), parameter :: czero=(zero,zero)
      complex(dp), parameter :: czip=(zero,zero)
      complex(dp), parameter :: cone=(one,zero)
      complex(dp), parameter :: ctwo=(two,zero)
      complex(dp), parameter :: chalf=(half,zero)

      real(dp), parameter :: cf=four/three
      real(dp), parameter :: ca=three
      real(dp), parameter :: xn=three
      real(dp), parameter :: Nc=three
      real(dp), parameter :: Ncinv=one/three
      real(dp), parameter :: xnsq=nine
      real(dp), parameter :: v=eight
      real(dp), parameter :: tr=half
      real(dp), parameter :: Von4=two
      real(dp), parameter :: ninth=one/nine
      real(dp), parameter :: xn4=xnsq-four
      real(dp), parameter :: qu=two/three
      real(dp), parameter :: qd=-one/three
      real(dp), parameter :: qe=-one
      real(dp), parameter :: spinave=one/four
      real(dp), parameter :: aveqq=spinave/xnsq
      real(dp), parameter :: aveqg=spinave/xn/v
      real(dp), parameter :: avegg=spinave/v**2
      real(dp), parameter :: aem=one/137.035989_dp


      real(dp), parameter :: nbGeV2=0.389379e6_dp
      real(dp), parameter :: pbGeV2=0.389379e9_dp
      real(dp), parameter :: fbGeV2=0.389379e12_dp
c----decifemtobarns
      real(dp), parameter :: dfbGeV2=0.389379e13_dp
      real(dp), parameter :: overa=pbGeV2/xn/256._dp/pi
      integer, parameter :: nloop=2, fn=-5, nf=5



==> anc/fortran/Inc/dhat1x2x3gggHHmpm_inc.f <==
! Implementation of equation (7.62)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! dhat1x2x3 mpm - KCheck:  (0.10464464946349233-0.2388862974639545j) - G.48
      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq,s12,s13,s14,s23,s24,s34,s45,s15
      complex(dp):: dhat1x2x3gggHHmpm_anal,Trg5,Tr5,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp),intent(out):: res0

      Trg5(p1,p2,p3)=
     & +zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     & -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)
      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq

      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      s45=s12+s23+s13
      Tr5=Trg5(p1,p2,p3)

      dhat1x2x3gggHHmpm_anal=
     & +za(p1,p3)*zb(p2,p3)*zap5b(p3,p2)*s12*s45/(4*zb(p1,p3)*Tr5)
     & -za(p1,p3)*zb(p2,p3)*zap4b(p3,p2)*s12*s45/(4*zb(p1,p3)*Tr5)
     & +za(p3,p1)*zb(p2,p1)*zap5b(p1,p2)*s23*s45/(4*zb(p3,p1)*Tr5)
     & -za(p3,p1)*zb(p2,p1)*zap4b(p1,p2)*s23*s45/(4*zb(p3,p1)*Tr5)
     & +(+1.0_dp/2.0_dp*zb(p2,p3)*s23*s12*zb(p1,p2))/(zb(p1,p3)**3)
     & +(+1.0_dp/4.0_dp*za(p1,p3)*zb(p2,p3)*(s45-6*mtsq)*zb(p1,p2))/(zb(p1,p3)**2)
     & +(-1.0_dp/4.0_dp*za(p1,p3)**2*zb(p2,p3)*zb(p1,p2))/(zb(p1,p3))

! Note that signs above are altered due to flips associated with Tr5
!      +('12354', False, '+')
!      +('32145', False, '-')
!      +('32154', False, '-')
!(Note: the permutations all refer to the same previous line, '-' mean anti-symmetrise.
! Also remember that the arguments of tr5 = tr5(1,2,3,4) are also permuted)



==> anc/fortran/Inc/dhat1x2x4gggHHmpm_inc.f <==
! Implementation of equation (7.64)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! dhat1x2x4 mpm - KCheck:  (-0.5663401597008078-1.1871449073027525j) - G.52
      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq,s12,s13,s14,s15,s23,s24,s25,s34,s35,s45
      complex(dp):: dhat1x2x4gggHHmpm_anal,Tr1234g5,res0,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zab3x15x3
      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s25=real(zap5b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s45=s12+s23+s13
      zab3x15x3=za(p3,p1)*zb(p1,p3)+zap5b(p3,p3)
!     Tr1234g5=Tr(p1,p2,p3,p4,5_)
      Tr1234g5=zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     &        -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      dhat1x2x4gggHHmpm_anal=
     & +(s12*(zap4b(p3,p2)*(mhsq-2*s35)-zap5b(p3,p2)*s24))
     & /(8*za(p2,p3)*zb(p1,p3)**2)
     & +(-s12*(s24*(s24-8*mtsq)+mhsq**2)*zap5b(p3,p1))
     & /(8*za(p2,p3)*zap4b(p2,p1)*zb(p1,p3)**2)
     & +(s12*zap4b(p1,p2)*(zap4b(p3,p2)*zap5b(p2,p3)+zap4b(p3,p3)*mhsq
     & -zab3x15x3*(s24-8*mtsq))*zap5b(p3,p1))
     & /(4*za(p2,p3)*Tr1234g5*zb(p1,p3)**2)


==> anc/fortran/Inc/dhat1x2x4gggHHpmm_inc.f <==
! Implementation of equation (7.81)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! dhat1x2x4 pmm - KCheck:  (4.835303530117031-10.622214842327507j) - G.60

      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq,s12,s13,s14,s15,s23,s24,s25,s34,s35,s123
      complex(dp):: dhat1x2x4gggHHpmm_anal,Tr1234g5,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp),intent(out):: res0
      s12=s(p1,p2)
      s13=s(p1,p3)
      s23=s(p2,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s25=real(zap5b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq

      s123=s12+s23+s13
!     Tr1234g5=Tr(p1,p2,p3,p4,5_)
      Tr1234g5=zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     &       -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)
      dhat1x2x4gggHHpmm_anal=
     & (-(s13+2*s12-2*mhsq)*s24*za(p2,p3)*zb(p1,p2))
     & /(8*za(p1,p3)*zb(p2,p3)**2)
!
     & +(-s24*(zb(p1,p2)*za(p1,p3)
     & *(s12*(s14+mhsq)+2*mhsq*(s24-mhsq))-8*s12*zap5b(p3,p2)*mtsq))
     & /(8*za(p1,p3)*zap4b(p1,p2)*zb(p2,p3)**2)
!
     & +(s12*zb(p1,p3)
     & *(zap4b(p3,p2)*(s15-s35+2*mhsq)+8*zap5b(p3,p2)*mtsq)
     & *zap4b(p2,p1))
     & /(4*Tr1234g5*zb(p2,p3)**2)
!
     & +(+zap4b(p2,p1)*s13
     & *(zap4b(p2,p2)*(s123-2*mhsq)+(s24-s25)*mhsq)*zb(p1,p2))
     & /(4*Tr1234g5*zb(p2,p3)**2)
!
     & +(s12*(zap5b(p3,p3)
     & *(s123-2*mhsq)+(s35-s34)*mhsq)*zap4b(p2,p1)*zb(p1,p2))
     & /(4*Tr1234g5*zb(p2,p3)**2)
!
     & +(+s12*zap4b(p3,p2)*(zap5b(p3,p3)*(s12-s13-2*mhsq+8*mtsq)
     & +zb(p1,p2)*za(p1,p3)*zap5b(p2,p3))*zap4b(p2,p1))
     & /(4*za(p1,p3)*Tr1234g5*zb(p2,p3)**2)




==> anc/fortran/Inc/dhat1x4x23gggHHmmp_inc.f <==
! Implementation of equation (7.50)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq
      complex(dp):: dhat1x4x23gggHHmmp_anal,
     & res45,res54,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp),intent(out):: res0
      dhat1x4x23gggHHmmp_anal=
     & +dhat1x4x23gggHHmmpunsym_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res45)
     & +dhat1x4x23gggHHmmpunsym_anal(p1,p2,p3,zap5b,zap4b,
     & mtsq,Mhsq,za,zb,res54)
      res0=res45+res54



==> anc/fortran/Inc/dhat1x4x23gggHHmmpunsym_inc.f <==
! Implementation of equation (7.51)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! dhat1x4x23 mmp - KCheck: (-0.0022392254767212966+0.07043896003766392j) - G.40
      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq,s12,s13,s14,s15,s23,s24,s25,s34,s35,s45,s123
      complex(dp):: dhat1x4x23gggHHmmpunsym_anal,Tr1234g5,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart),zbab1x4x5x1,
     & zabab1x5x23x4x1,zbab1x4x5x3,zabab2x3x4x5x3,zabab2x5x4x2x3,
     & zaba1x5x4x2
      complex(dp),intent(out):: res0
      s12=s(p1,p2)
      s13=s(p1,p3)
      s14=real(zap4b(p1,p1),kind=dp)+Mhsq
      s15=real(zap5b(p1,p1),kind=dp)+Mhsq
      s23=s(p2,p3)
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      s25=real(zap5b(p2,p2),kind=dp)+Mhsq
      s34=real(zap4b(p3,p3),kind=dp)+Mhsq
      s35=real(zap5b(p3,p3),kind=dp)+Mhsq
      s123=s12+s23+s13
!     Tr1234g5=Tr(p1,p2,p3,p4,5_)
      Tr1234g5=zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     &        -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)
      zaba1x5x4x2=-zap5b(p1,p1)*za(p1,p2)-zap5b(p1,p3)*za(p3,p2)
     & -Mhsq*za(p1,p2) 
      zbab1x4x5x1=-zb(p1,p2)*zap5b(p2,p1)-zb(p1,p3)*zap5b(p3,p1)
      zabab1x5x23x4x1=
     & zap5b(p1,p2)*zap4b(p2,p1)+zap5b(p1,p3)*zap4b(p3,p1)
      zbab1x4x5x3=-zb(p1,p2)*zap5b(p2,p3)-zb(p1,p3)*zap5b(p3,p3)
     & -Mhsq*zb(p1,p3)
      zabab2x3x4x5x3=
     & -za(p2,p3)*zb(p3,p1)*zap5b(p1,p3)
     & -za(p2,p3)*zb(p3,p2)*zap5b(p2,p3)
      zabab2x5x4x2x3=
     & -zap5b(p2,p1)*za(p1,p2)*zb(p2,p3)
     & -zap5b(p2,p3)*za(p3,p2)*zb(p2,p3)

      dhat1x4x23gggHHmmpunsym_anal=
     & +(-(zap4b(p2,p1)*mhsq+4*zap5b(p2,p1)*mtsq)
     & *zabab1x5x23x4x1*zb(p1,p3)*zap4b(p2,p1))
     & /(4*zb(p1,p2)*za(p2,p3)*zbab1x4x5x1**2)
!
     & +(-(s123-2*mhsq+8*mtsq)*zabab1x5x23x4x1*zb(p1,p3)*zap5b(p2,p1))
     & /(8*zb(p1,p2)**2*za(p2,p3)*zbab1x4x5x1)
!
     & +(zb(p1,p3)*za(p1,p2)*mtsq*(mhsq-4*mtsq)*zap5b(p2,p1))
     & /(2*zb(p1,p2)*za(p2,p3)*zbab1x4x5x1)
!
     & +(-(zbab1x4x5x3+4*zb(p1,p3)*mtsq)*zap5b(p1,p3)*zb(p1,p3)*mtsq)
     & /(2*zb(p1,p2)*zb(p2,p3)*zbab1x4x5x1)
!
     & +(-zap4b(p1,p1)*(s123-s12-2*mhsq)*za(p1,p2)
     & *(s123-s23-2*mhsq+8*mtsq+zap4b(p1,p1)))
     & /(8*za(p1,p3)*za(p2,p3)*zb(p1,p2)**2)
!
     & +((s12*(s35-3.0_dp/2.0_dp*s25)+2*zb(p1,p2)*za(p1,p3)*zap4b(p2,p3)
     & -zap4b(p1,p1)*(s25+s35-2*mhsq))*za(p1,p2)*mtsq)
     & /(za(p1,p3)*za(p2,p3)*zb(p1,p2)**2)
!
     & +(zap4b(p1,p1)*zb(p2,p3)
     & *(zap5b(p2,p3)*(za(p1,p2)*(s123+s35+2*s25-s12-2*mhsq)
     & +za(p1,p3)*zap5b(p2,p3))+za(p1,p2)*zap4b(p2,p3)*mhsq))
     & /(4*zb(p1,p2)*Tr1234g5)
!
     & +(-zap4b(p1,p1)*zb(p2,p3)*za(p1,p2)**2*(zap4b(p3,p2)*zap5b(p2,p3)
     & +s123*(s123-mhsq)+2*zap5b(p3,p3)*mhsq-zap5b(p2,p2)**2))
     & /(4*zb(p1,p2)*za(p1,p3)*Tr1234g5)
!
     & +(zap4b(p1,p1)**2*zaba1x5x4x2*zb(p2,p3)*(s123-2*mhsq+8*mtsq))
     & /(4*zb(p1,p2)**2*za(p1,p3)*Tr1234g5)
!
     & +((s12-4*mtsq)*(zabab2x3x4x5x3-zabab2x5x4x2x3)*za(p1,p2)*mtsq)
     & /(2*zb(p1,p2)*za(p2,p3)*Tr1234g5)
!
     & +(-za(p1,p2)*zap5b(p1,p3)*mtsq*zap4b(p1,p1)*(s123-4*s23-2*mhsq))
     & /(2*za(p1,p3)*zb(p1,p2)*Tr1234g5)




==> anc/fortran/Inc/dhat1x4x2gggHHmpm_inc.f <==
! Implementation of equation (7.66)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! dhat1x4x2 mpm - KCheck:  (-0.011069482046292321+0.022811987701607965j) - G.54 (expanded)
      include 'zprods_decl.f'
      integer:: p1,p2,p3
      real(dp):: mtsq,Mhsq,s24
      complex(dp):: dhat1x4x2gggHHmpm_anal,Tr1234g5,
     & zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      complex(dp),intent(out):: res0
      s24=real(zap4b(p2,p2),kind=dp)+Mhsq
      Tr1234g5=zb(p1,p2)*za(p2,p3)*zap4b(p1,p3)
     &   -za(p1,p2)*zb(p2,p3)*zap4b(p3,p1)

      dhat1x4x2gggHHmpm_anal=
     & +(zap4b(p1,p2)*(zap4b(p2,p1)*zap5b(p1,p2)+zap4b(p1,p1)*mhsq))
     & /(8*za(p1,p2)*zb(p1,p3)**2)
     & +(-zap4b(p1,p2)*zb(p2,p3)
     & *(zap4b(p2,p1)*zap5b(p1,p2)+zap4b(p1,p1)*mhsq)*zap5b(p3,p1))
     & /(4*Tr1234g5*zb(p1,p3)**2)
     & +(-zap4b(p1,p2)*(zap4b(p2,p2)-zap5b(p3,p3))*(s24-8*mtsq))
     & /(8*za(p1,p2)*zb(p1,p3)**2)
     & +(zap5b(p3,p1)*zap4b(p1,p2)*(s24-8*mtsq)*zb(p2,p3)
     & *(zap4b(p2,p2)-zap5b(p3,p3)))
     & /(4*Tr1234g5*zb(p1,p3)**2)



==> anc/fortran/Inc/dot_inc.f <==
      implicit none
      include 'mxpart.f'
      integer:: i,j
      real(dp):: p(mxpart,4),dot
      real(dp), intent(in), optional:: pi2,pj2

      if (present(pi2)) then
        dot=dotpr(p(i,:),p(j,:),pi2,pj2)
      else
        dot=dotpr(p(i,:),p(j,:))
      endif

      return


==> anc/fortran/Inc/dotpr_inc.f <==
      implicit none
      real(dp):: dotpr, p(4),q(4)
      real(dp), intent(in), optional:: p2, q2
!     returns the dot product of the two four vectors p(4) and q(4)

      real(dp):: mup2,muq2,murat,pb,qb,ct,x1,x2,x3

      dotpr=p(4)*q(4)-p(1)*q(1)-p(2)*q(2)-p(3)*q(3)
      
!      return ! hack for now

      if (.not.(present(p2))) return

      if ((p(4).eq.0._dp).or.(q(4).eq.0._dp)) return

      mup2 = p2/p(4)**2
      muq2 = q2/q(4)**2
      pb = sqrt(1._dp-mup2)
      qb = sqrt(1._dp-muq2)

      murat = (mup2+muq2-mup2*muq2) / (1._dp+pb*qb)

      pb = p(4)*pb
      qb = q(4)*qb

      x1 = p(1)/pb-q(1)/qb
      x2 = p(2)/pb-q(2)/qb
      x3 = p(3)/pb-q(3)/qb
      dotpr = pb*qb*(x1**2+x2**2+x3**2)

      dotpr = 0.5_dp*dotpr + p(4)*q(4)*murat

      return


==> anc/fortran/Inc/fillbubratcoeffsnew_inc.f <==
      implicit none
      include 'zprods_decl.f'
! pointer to bubble coefficients
      integer, parameter::
     & b0x12=1, b0x23=2, b0x13=3, b0x123=4
      integer h1,h2,h3,ih1,ih2,ih3
      complex(dp):: bubcoeff(4,2,2,2),ratcoeff(2,2,2)
      complex(dp):: b12(2,2,2),b13(2,2,2),b23(2,2,2),b123(2,2,2)

      bubcoeff=czip
      
! fill simplified results
      call gggHHB12(1,2,3,za,zb,b12)
      call gggHHB12(3,1,2,za,zb,b13)
      call gggHHB12(2,3,1,za,zb,b23)
      b123(:,:,:)=-b12(:,:,:)-b13(:,:,:)-b23(:,:,:)
      call gggHHrat(1,2,3,za,zb,ratcoeff)

      bubcoeff(b0x12,:,:,:)=b12(:,:,:)
      bubcoeff(b0x13,:,:,:)=b13(:,:,:)
      bubcoeff(b0x23,:,:,:)=b23(:,:,:)
      bubcoeff(b0x123,:,:,:)=b123(:,:,:)
     
      return


==> anc/fortran/Inc/filltricoeffs_inc.f <==
      useGGGHHC1x2_generic
      use boxsum_generic
      use boxsum2_generic
      use C0x1x4gggHHm2simp_generic
      use C0x3x12gggHHm2simp_generic
      use C0x4x12gggHHsimp_generic
      use C0x4x123gggHHsimp_generic
      implicit none
      include 'zprods_decl.f'
! pointer to triangle coefficients
      integer, parameter::
     & c0x1x2=1,c0x2x3=2,c0x3x1=3,
     & c0x1x4=4,c0x2x4=5,c0x3x4=6,c0x1x234=7,c0x2x134=8,c0x3x124=9,
     & c0x3x12=10,c0x1x23=11,c0x2x13=12,
     & c0x4x12=13,c0x4x23=14,c0x4x31=15,c0x12x34=16,c0x23x14=17,c0x13x24=18,
     & c0x4x123=19
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)
      complex(dp):: boxcoeffm0(30,2,2,2),resm0(2,2,2),resm2(2,2,2)
      complex(dp):: tricoeff(19,2,2,2),tricoeffm0(19,2,2,2)
      real(dp):: mtsq,mhsq

      tricoeff=czip

! fill simplified results
      call gggHHC1x2(1,2,3,za,zb,tricoeff(c0x1x2,:,:,:))
      call gggHHC1x2(2,3,1,za,zb,tricoeff(c0x2x3,:,:,:))
      call gggHHC1x2(3,1,2,za,zb,tricoeff(c0x3x1,:,:,:))

      call boxsum(1,2,3,4,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(1,2,3,4,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,resm2)
!      call C0x1x4gggHHm2(1,2,3,4,za,zb,zap4b,zbp4a,resm2old)
!      do h1=-1,1,2
!      do h2=-1,1,2
!      do h3=-1,1,2
!      write(6,*) 'C0x1x4 m^2',h1,h2,h3,resm2(h1,h2,h3)/resm2old(h1,h2,h3)
!      enddo
!      enddo
!      enddo
!      pause
      tricoeff(c0x1x4,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum(2,3,1,4,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(2,3,1,4,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,resm2)
      tricoeff(c0x2x4,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum(3,1,2,4,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(3,1,2,4,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,resm2)
      tricoeff(c0x3x4,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)

      call boxsum2(1,2,3,mhsq,tricoeff,boxcoeffm0,resm0)
      call C0x3x12gggHHm2simp(1,2,3,4,za,zb,zap4b,zbp4a,resm2)
      tricoeff(c0x3x12,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum2(2,3,1,mhsq,tricoeff,boxcoeffm0,resm0)
      call C0x3x12gggHHm2simp(2,3,1,4,za,zb,zap4b,zbp4a,resm2)
      tricoeff(c0x1x23,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum2(3,1,2,mhsq,tricoeff,boxcoeffm0,resm0)
      call C0x3x12gggHHm2simp(3,1,2,4,za,zb,zap4b,zbp4a,resm2)
      tricoeff(c0x2x13,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)

      call C0x4x12gggHHsimp(1,2,3,4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,tricoeff(c0x4x12,:,:,:))
!      call C0x4x12gggHH(1,2,3,4,mtsq,mhsq,za,zb,zap4b,zbp4a,resm2old)
!      write(6,*)
!      do h1=-1,1,2
!      do h2=-1,1,2
!      do h3=-1,1,2
!      write(6,*) 'C0x4x12',h1,h2,h3,resm2old(h1,h2,h3)/tricoeff(c0x4x12,h1,h2,h3)
!      enddo
!      enddo
!      enddo
!      pause
      call C0x4x12gggHHsimp(2,3,1,4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,tricoeff(c0x4x23,:,:,:))
      call C0x4x12gggHHsimp(3,1,2,4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,tricoeff(c0x4x31,:,:,:))

      call boxsum(1,2,3,5,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(1,2,3,5,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,resm2)
      tricoeff(c0x1x234,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum(2,3,1,5,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(2,3,1,5,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,resm2)
      tricoeff(c0x2x134,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)
      call boxsum(3,1,2,5,mhsq,boxcoeffm0,resm0)
      call C0x1x4gggHHm2simp(3,1,2,5,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,resm2)
      tricoeff(c0x3x124,:,:,:)=resm0(:,:,:)+mtsq*resm2(:,:,:)

      call C0x4x12gggHHsimp(1,2,3,5,mtsq,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,tricoeff(c0x12x34,:,:,:))
      call C0x4x12gggHHsimp(2,3,1,5,mtsq,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,tricoeff(c0x23x14,:,:,:))
      call C0x4x12gggHHsimp(3,1,2,5,mtsq,mhsq,za,zb,zap5b,zbp5a,zap4b,zbp4a,tricoeff(c0x13x24,:,:,:))
      
      call C0x4x123gggHHsimp(1,2,3,4,mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,tricoeff(c0x4x123,:,:,:))
!      call C0x4x123gggHH(1,2,3,4,mtsq,mhsq,za,zb,zap4b,zbp4a,resm2old)
!      write(6,*)
!      do h1=-1,1,2
!      do h2=-1,1,2
!      do h3=-1,1,2
!      write(6,*) 'C0x4x123',h1,h2,h3,resm2old(h1,h2,h3),tricoeff(c0x4x123,h1,h2,h3)
!      enddo
!      enddo
!      enddo
!      pause

      return


==> anc/fortran/Inc/getamptriHggg_inc.f <==
! Implementation of 0 -> gggH*(->HH) amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'zprods_decl.f'
      integer p1,p2,p3
      real(dp)::  mtsq,mh,gh,kappa,s123
      complex(dp):: triH(2,2,2),A2,A4
      
      call amptriHggg(mtsq,1,2,3,Dint,Cint,Bint,A2,A4)
! Implementation of equation (5.2)
      triH(2,2,2)=A4/(za(1,2)*za(2,3)*za(3,1))
      triH(1,1,1)=-A4/(zb(1,2)*zb(2,3)*zb(3,1))
! Implementation of equation (5.3)
      triH(2,2,1)=A2*zb(1,2)/(za(1,2)**2*zb(1,3)*zb(2,3))
      triH(1,1,2)=-A2*za(1,2)/(zb(1,2)**2*za(1,3)*za(2,3))
      call amptriHggg(mtsq,1,3,2,Dint,Cint,Bint,A2,A4)
! Implementation of equation (5.4)
      triH(2,1,2)=-A2*zb(1,3)/(za(1,3)**2*zb(1,2)*zb(3,2))
      triH(1,2,1)=A2*za(1,3)/(zb(1,3)**2*za(1,2)*za(3,2))
      call amptriHggg(mtsq,3,2,1,Dint,Cint,Bint,A2,A4)
! Implementation of equation (5.5)
      triH(1,2,2)=-A2*zb(3,2)/(za(3,2)**2*zb(3,1)*zb(2,1))
      triH(2,1,1)=A2*za(3,2)/(zb(3,2)**2*za(3,1)*za(2,1))

      s123=s(1,2)+s(1,3)+s(2,3)
      triH=triH*3*(mh**2-im*mh*gh)/(s123-mh**2+im*mh*gh)*s123**2*kappa/2._dp

      return



==> anc/fortran/Inc/ggHHgIntResults.f <==
      complex(dp):: Dint(dmax),Cint(cmax),Bint(bmax)


==> anc/fortran/Inc/ggHHg_integralfill_inc.f <==
      use loopI2_generic
      use loopI3_generic
      use loopI4_generic
      implicit none
c calculation of the integrals needed order results but into arrays (e.g. Dint)
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'blha.f'
      integer p1,p2,p3,j
      integer,parameter:: p4=4
      real(dp)::mtsq,p(mxpart,4)
      real(dp)::zip,s12,s13,s14,s15,s23,s24,s25,s34,s35,s45,
     & s123,s124,s134,s234,Mhsq,mu2
      
      zip=0._dp
! Dummy scale: there is no dependence on this in the result (integrals are finite)
      mu2 = mtsq
      Mhsq=piDpj(p4,p4)
      s12=2*piDpj(p1,p2)
      s13=2*piDpj(p1,p3)
      s23=2*piDpj(p2,p3)
      s14=2*piDpj(p1,p4)+Mhsq
      s24=2*piDpj(p2,p4)+Mhsq
      s34=2*piDpj(p3,p4)+Mhsq
      s123=s12+s13+s23
      s124=s12+s14+s24-Mhsq
      s234=s23+s24+s34-Mhsq
      s134=s13+s14+s34-Mhsq
      s15=s234
      s25=s134
      s35=s124
      s45=s123
      
      Dint=zip
      Cint=zip
      Bint=zip

c Boxes

! box integrals that are required for qa -> HHg
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype == 3)))) then
      Dint(d4x3x12)=
     & loopI4(Mhsq,zip,s12,Mhsq,s34,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d3x4x12)=
     & loopI4(zip,Mhsq,s12,Mhsq,s34,s124,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d12x3x5)=
     & loopI4(s12,zip,Mhsq,Mhsq,s123,s35,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif
      
! box integrals that are required for qg -> HHq and gq -> HHq
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype > 3)))) then
      Dint(d4x1x23)=
     & loopI4(Mhsq,zip,s23,Mhsq,s14,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x4x23)=
     & loopI4(zip,Mhsq,s23,Mhsq,s14,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x23x4)=
     & loopI4(zip,s23,Mhsq,Mhsq,s123,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif
      
! box integals that are required for gg -> HHg
      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype == 1))) then
      Dint(d31x2x5)=
     & loopI4(s13,zip,Mhsq,Mhsq,s123,s25,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d4x2x13)=
     & loopI4(Mhsq,zip,s13,Mhsq,s24,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x4x13)=
     & loopI4(zip,Mhsq,s13,Mhsq,s24,s134,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x3)=
     & loopI4(zip,zip,zip,s45,s12,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x34)=
     & loopI4(zip,zip,s34,Mhsq,s12,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x2x3)=
     & loopI4(s15,zip,zip,Mhsq,s34,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x3x1)=
     & loopI4(zip,zip,zip,s45,s23,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x3x2)=
     & loopI4(s14,zip,zip,Mhsq,s134,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d3x1x4)=
     & loopI4(zip,zip,Mhsq,s134,s13,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x45)=
     & loopI4(zip,zip,s45,zip,s12,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x24x5)=
     & loopI4(zip,s24,Mhsq,zip,s124,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x4)=
     & loopI4(zip,zip,Mhsq,s124,s12,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x2x3)=
     & loopI4(s14,zip,zip,Mhsq,s124,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x1x4)=
     & loopI4(zip,zip,Mhsq,s124,s12,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x5x24)=
     & loopI4(zip,Mhsq,s24,zip,s15,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x4x2)=
     & loopI4(s15,Mhsq,zip,zip,s23,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d34x1x2)=
     & loopI4(s34,zip,zip,Mhsq,s134,s12,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x3x4)=
     & loopI4(zip,zip,Mhsq,s134,s13,s34,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x24x3)=
     & loopI4(zip,s24,zip,Mhsq,s124,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x2x4)=
     & loopI4(s15,zip,Mhsq,zip,s34,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x34x1)=
     & loopI4(zip,s34,zip,Mhsq,s234,s134,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x25x3)=
     & loopI4(zip,s25,zip,Mhsq,s34,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x2x5)=
     & loopI4(s14,zip,Mhsq,zip,s124,s25,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x4x2)=
     & loopI4(zip,Mhsq,zip,s124,s14,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif

c Triangles

! triangle integrals that are required for qa -> HHg
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype == 3)))) then
      Cint(c12x34)=loopI3(s12,s34,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c3x124)=loopI3(zip,s124,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c12x3)=loopI3(s12,zip,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c3x4)=loopI3(zip,Mhsq,s34,mtsq,mtsq,mtsq,mu2,0)
      Cint(c12x4)=loopI3(s12,Mhsq,s124,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integrals that are required for qg -> HHq and gq -> HHq
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype > 3)))) then
      Cint(c23x14)=loopI3(s23,s14,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x234)=loopI3(zip,s234,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x23)=loopI3(zip,s23,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x4)=loopI3(zip,Mhsq,s14,mtsq,mtsq,mtsq,mu2,0)
      Cint(c23x4)=loopI3(s23,Mhsq,s234,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integals that are required for gg -> HHg
      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype == 1))) then
      Cint(c13x2)=loopI3(s13,zip,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x341)=loopI3(zip,s134,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c13x4)=loopI3(s13,Mhsq,s134,mtsq,mtsq,mtsq,mu2,0)
      Cint(c13x24)=loopI3(s13,s24,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x4)=loopI3(zip,Mhsq,s24,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x2)=loopI3(zip,zip,s12,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x3)=loopI3(zip,zip,s13,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x3)=loopI3(zip,zip,s23,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integrals required for all
      Cint(c123x4)=loopI3(s123,Mhsq,Mhsq,mtsq,mtsq,mtsq,mu2,0)

c Bubbles
      Bint(b123)=loopI2(s123,mtsq,mtsq,mu2,0)
      Bint(b12)=loopI2(s12,mtsq,mtsq,mu2,0)
      Bint(b13)=loopI2(s13,mtsq,mtsq,mu2,0)
      Bint(b23)=loopI2(s23,mtsq,mtsq,mu2,0)

!      do j=1,dmax
!      if (abs(realpart(Dint(j))) < 1.e-13) then
!        Dint(j)=cmplx(0.,imagpart(Dint(j)),kind=dp)
!      endif 
!      if (abs(imagpart(Dint(j))) < 1.e-13) then
!        Dint(j)=cmplx(realpart(Dint(j)),0.,kind=dp)
!      endif 
!      enddo
!
!      do j=1,cmax
!      if (abs(realpart(Cint(j))) < 1.e-13) then
!        Cint(j)=cmplx(0.,imagpart(Cint(j)),kind=dp)
!      endif 
!      if (abs(imagpart(Cint(j))) < 1.e-13) then
!        Cint(j)=cmplx(realpart(Cint(j)),0.,kind=dp)
!      endif 
!      enddo
      
!      do j=1,dmax
!      write(6,*) j,Dint(j)
!      enddo
!      do j=1,cmax
!      write(6,*) j,Cint(j)
!      enddo
!      do j=1,bmax
!      write(6,*) j,Bint(j)
!      enddo

      return



==> anc/fortran/Inc/ggHHg_integralfillqp_inc.f <==
      use mod_qcdloop_c
      implicit none
c calculation of the integrals needed order results but into arrays (e.g. Dint)
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
      include 'blha.f'
      integer p1,p2,p3,j
      integer,parameter:: p4=4
      real(dp)::mtsq,p(mxpart,4)
      real(dp)::zip,s12,s13,s14,s15,s23,s24,s25,s34,s35,s45,
     & s123,s124,s134,s234,Mhsq,mu2
      
      zip=0._dp
! Dummy scale: there is no dependence on this in the result (integrals are finite)
      mu2 = mtsq
      Mhsq=piDpj(p4,p4)
      s12=2*piDpj(p1,p2)
      s13=2*piDpj(p1,p3)
      s23=2*piDpj(p2,p3)
      s14=2*piDpj(p1,p4)+Mhsq
      s24=2*piDpj(p2,p4)+Mhsq
      s34=2*piDpj(p3,p4)+Mhsq
      s123=s12+s13+s23
      s124=s12+s14+s24-Mhsq
      s234=s23+s24+s34-Mhsq
      s134=s13+s14+s34-Mhsq
      s15=s234
      s25=s134
      s35=s124
      s45=s123
      
      Dint=zip
      Cint=zip
      Bint=zip

c Boxes

! box integrals that are required for qa -> HHg
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype == 3)))) then
      Dint(d4x3x12)=
     & qlI4q(Mhsq,zip,s12,Mhsq,s34,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d3x4x12)=
     & qlI4q(zip,Mhsq,s12,Mhsq,s34,s124,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d12x3x5)=
     & qlI4q(s12,zip,Mhsq,Mhsq,s123,s35,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif
      
! box integrals that are required for qg -> HHq and gq -> HHq
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype > 3)))) then
      Dint(d4x1x23)=
     & qlI4q(Mhsq,zip,s23,Mhsq,s14,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x4x23)=
     & qlI4q(zip,Mhsq,s23,Mhsq,s14,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x23x4)=
     & qlI4q(zip,s23,Mhsq,Mhsq,s123,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif
      
! box integals that are required for gg -> HHg
      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype == 1))) then
      Dint(d31x2x5)=
     & qlI4q(s13,zip,Mhsq,Mhsq,s123,s25,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d4x2x13)=
     & qlI4q(Mhsq,zip,s13,Mhsq,s24,s123,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x4x13)=
     & qlI4q(zip,Mhsq,s13,Mhsq,s24,s134,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x3)=
     & qlI4q(zip,zip,zip,s45,s12,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x34)=
     & qlI4q(zip,zip,s34,Mhsq,s12,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x2x3)=
     & qlI4q(s15,zip,zip,Mhsq,s34,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x3x1)=
     & qlI4q(zip,zip,zip,s45,s23,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x3x2)=
     & qlI4q(s14,zip,zip,Mhsq,s134,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d3x1x4)=
     & qlI4q(zip,zip,Mhsq,s134,s13,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x45)=
     & qlI4q(zip,zip,s45,zip,s12,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x24x5)=
     & qlI4q(zip,s24,Mhsq,zip,s124,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x2x4)=
     & qlI4q(zip,zip,Mhsq,s124,s12,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x2x3)=
     & qlI4q(s14,zip,zip,Mhsq,s124,s23,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x1x4)=
     & qlI4q(zip,zip,Mhsq,s124,s12,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x5x24)=
     & qlI4q(zip,Mhsq,s24,zip,s15,s13,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x4x2)=
     & qlI4q(s15,Mhsq,zip,zip,s23,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d34x1x2)=
     & qlI4q(s34,zip,zip,Mhsq,s134,s12,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x3x4)=
     & qlI4q(zip,zip,Mhsq,s134,s13,s34,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x24x3)=
     & qlI4q(zip,s24,zip,Mhsq,s124,s234,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d15x2x4)=
     & qlI4q(s15,zip,Mhsq,zip,s34,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d2x34x1)=
     & qlI4q(zip,s34,zip,Mhsq,s234,s134,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x25x3)=
     & qlI4q(zip,s25,zip,Mhsq,s34,s14,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d14x2x5)=
     & qlI4q(s14,zip,Mhsq,zip,s124,s25,mtsq,mtsq,mtsq,mtsq,mu2,0)
      Dint(d1x4x2)=
     & qlI4q(zip,Mhsq,zip,s124,s14,s24,mtsq,mtsq,mtsq,mtsq,mu2,0)
      endif

c Triangles

! triangle integrals that are required for qa -> HHg
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype == 3)))) then
      Cint(c12x34)=qlI3q(s12,s34,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c3x124)=qlI3q(zip,s124,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c12x3)=qlI3q(s12,zip,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c3x4)=qlI3q(zip,Mhsq,s34,mtsq,mtsq,mtsq,mu2,0)
      Cint(c12x4)=qlI3q(s12,Mhsq,s124,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integrals that are required for qg -> HHq and gq -> HHq
      if ((useblha == 0) .or.
     &    ((useblha == 1) .and. ((blhatype == 1) .or. (blhatype > 3)))) then
      Cint(c23x14)=qlI3q(s23,s14,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x234)=qlI3q(zip,s234,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x23)=qlI3q(zip,s23,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x4)=qlI3q(zip,Mhsq,s14,mtsq,mtsq,mtsq,mu2,0)
      Cint(c23x4)=qlI3q(s23,Mhsq,s234,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integals that are required for gg -> HHg
      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype == 1))) then
      Cint(c13x2)=qlI3q(s13,zip,s123,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x341)=qlI3q(zip,s134,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c13x4)=qlI3q(s13,Mhsq,s134,mtsq,mtsq,mtsq,mu2,0)
      Cint(c13x24)=qlI3q(s13,s24,Mhsq,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x4)=qlI3q(zip,Mhsq,s24,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x2)=qlI3q(zip,zip,s12,mtsq,mtsq,mtsq,mu2,0)
      Cint(c1x3)=qlI3q(zip,zip,s13,mtsq,mtsq,mtsq,mu2,0)
      Cint(c2x3)=qlI3q(zip,zip,s23,mtsq,mtsq,mtsq,mu2,0)
      endif

! triangle integrals required for all
      Cint(c123x4)=qlI3q(s123,Mhsq,Mhsq,mtsq,mtsq,mtsq,mu2,0)

c Bubbles
      Bint(b123)=qlI2q(s123,mtsq,mtsq,mu2,0)
      Bint(b12)=qlI2q(s12,mtsq,mtsq,mu2,0)
      Bint(b13)=qlI2q(s13,mtsq,mtsq,mu2,0)
      Bint(b23)=qlI2q(s23,mtsq,mtsq,mu2,0)

!      do j=1,dmax
!      if (abs(realpart(Dint(j))) < 1.e-13) then
!        Dint(j)=cmplx(0.,imagpart(Dint(j)),kind=dp)
!      endif 
!      if (abs(imagpart(Dint(j))) < 1.e-13) then
!        Dint(j)=cmplx(realpart(Dint(j)),0.,kind=dp)
!      endif 
!      enddo
!
!      do j=1,cmax
!      if (abs(realpart(Cint(j))) < 1.e-13) then
!        Cint(j)=cmplx(0.,imagpart(Cint(j)),kind=dp)
!      endif 
!      if (abs(imagpart(Cint(j))) < 1.e-13) then
!        Cint(j)=cmplx(realpart(Cint(j)),0.,kind=dp)
!      endif 
!      enddo
      

      return



==> anc/fortran/Inc/ggHHglabels.f <==
      integer, parameter :: d12x3x5=1,d1x23x4=2,d31x2x5=3,d4x3x12=4,
     & d4x2x13=5,d3x4x12=6,d2x4x13=7,d1x2x3 =8,d1x2x34=9,d15x2x3=10,
     & d2x3x1 =11,d14x3x2=12,d3x1x4 =13,d1x2x45=14,d1x24x5=15,
     & d1x2x4 =16,d14x2x3=17,d2x1x4 =18,d1x5x24=19,d15x4x2=20,
     & d34x1x2=21,d1x3x4 =22,d1x24x3=23,d15x2x4=24,d2x34x1=25,
     & d1x25x3=26,d14x2x5=27,d1x4x2=28,d1x4x23=29,d4x1x23=30,dmax=30,
     & d12x4x3=d3x4x12,d3x12x4=d12x3x5,d12x3x4=d4x3x12,
     & c12x3 =1,c3x124=2,c123x4=3,c12x4 =4,c1x23 =5,c1x234=6,
     & c13x2 =7,c2x341=8,c13x4 =9,c12x34=10,c3x4=11,c1x4=12,
     & c13x24=13,c2x4  =14,c1x2  =15,c1x3  =16,
     & c2x3=17, c23x4=18, c23x14=19,cmax=19,c3x12=c12x3,c4x12=c12x4,
     & c4x123=c123x4,
     & b123=1,b12=2,b13=3,b23=4,bmax=4,brat=bmax+1


==> anc/fortran/Inc/gggHHB12_inc.f <==
      implicit none
      include 'zprods_decl.f'
      complex(dp)::res(2,2,2)
      integer p1,p2,p3,icyc
      icyc=0
      if ((p1==2).and.(p2==3).and.(p3==1)) then
        icyc=-1
      endif
      if ((p1==3).and.(p2==1).and.(p3==2)) then
        icyc=+1
      endif
      call gggHHB12part(p1,p2,p3,za,zb,1,icyc,
     & res(1,1,1),res(1,1,2),res(1,2,1),res(2,1,1))
      call gggHHB12part(p1,p2,p3,zb,za,2,icyc,
     & res(2,2,2),res(2,2,1),res(2,1,2),res(1,2,2))
      return


==> anc/fortran/Inc/gggHHB12part_inc.f <==
! Implementation of bubble coefficient
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp)::xmmm,xmmp,xmpm,xpmm,mmm,mmp,mpm,pmm
      real(dp)::s13ps23
      integer:: p1,p2,p3,flip,icyc
      integer,parameter:: phase(2)=[1,-1]
      s13ps23=s(p1,p3)+s(p2,p3)

! Implementation of equation (7.37)
      xmmm=0
! Implementation of equation (7.59)
      xmmp=0
! Implementation of equation (7.78)
      xmpm=-phase(flip)
     & *(za(p1,p3)**2*zb(p1,p2)*zb(p2,p3)/(zb(p1,p3)*s13ps23**2)
     &  +za(p1,p3)**2*zb(p1,p2)/(za(p2,p3)*zb(p1,p3)*s13ps23)
     &  +za(p1,p3)*zb(p1,p2)/(za(p2,p3)*zb(p1,p3)**2))
! Implementation of equation (7.94)
      xpmm=-phase(flip)
     & *(za(p2,p3)**2*zb(p1,p2)*zb(p1,p3)/(zb(p2,p3)*s13ps23**2)
     &  -za(p2,p3)*zb(p1,p2)*zb(p1,p3)/(zb(p2,p3)**2*s13ps23))

      if (icyc == 0) then
        mmm=xmmm;mmp=xmmp;mpm=xmpm;pmm=xpmm;
      elseif (icyc == -1) then
        mmm=xmmm;mmp=xmpm;mpm=xpmm;pmm=xmmp;
      elseif (icyc == +1) then
        mmm=xmmm;mmp=xpmm;mpm=xmmp;pmm=xmpm;
      else 
        write(6,*) 'gggHHB12part:Unimplemented icyc'
        stop
      endif

      return


==> anc/fortran/Inc/gggHHC1x2_inc.f <==
      implicit none
      include 'mxpart.f'
      include 'zprods_decl.f'
      complex(dp):: res(2,2,2)
      integer p1,p2,p3
      call gggHHC1x2part(p1,p2,p3,za,zb,1,
     & res(1,1,1),res(1,1,2),res(1,2,1),res(2,1,1))
      call gggHHC1x2part(p1,p2,p3,zb,za,2,
     & res(2,2,2),res(2,2,1),res(2,1,2),res(1,2,2))
      return


==> anc/fortran/Inc/gggHHC1x2part_inc.f <==
      implicit none
      include 'zprods_decl.f'
      complex(dp):: xmmm,xmmp,xmpm,xpmm,mmm,mmp,mpm,pmm
      integer p1,p2,p3,flip
      integer,parameter::phase(2)=[1,-1]
! Implementation of equation (7.34)
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      xmmm=0
! Implementation of equation (7.54)
      xmmp=0
! Implementation of equation (7.70)
      xmpm=-0.5_dp*phase(flip)
     & *s(p1,p2)*zb(p1,p2)*zb(p2,p3)/zb(p1,p3)**3
! Implementation of equation (7.87)
      xpmm=-0.5_dp*phase(flip)
     & *s(p1,p2)*zb(p1,p2)*zb(p1,p3)/zb(p2,p3)**3
      if ((p1==1).and.(p2==2).and.(p3==3)) then
      mmm=xmmm;mmp=xmmp;mpm=xmpm;pmm=xpmm;
      elseif ((p1==2).and.(p2==3).and.(p3==1)) then
      mmm=xmmm;mmp=xmpm;mpm=xpmm;pmm=xmmp;
      elseif ((p1==2).and.(p2==3).and.(p3==1)) then
      mmm=xmmm;mmp=xmpm;mpm=xpmm;pmm=xmmp;
      elseif ((p1==3).and.(p2==1).and.(p3==2)) then
      mmm=xmmm;mmp=xpmm;mpm=xmmp;pmm=xmpm;
      else
      write(6,*) 'gggHHC1x2part:Unimplemented p1,p2,p3'
      stop
      endif
      return


==> anc/fortran/Inc/gggHHrat_inc.f <==
      implicit none
      include 'zprods_decl.f'
      complex(dp)::res(2,2,2)
      integer p1,p2,p3
      call gggHHratpart(p1,p2,p3,za,zb,1,
     & res(1,1,1),res(1,1,2),res(1,2,1),res(2,1,1))
      call gggHHratpart(p1,p2,p3,zb,za,2,
     & res(2,2,2),res(2,2,1),res(2,1,2),res(1,2,2))
      return


==> anc/fortran/Inc/gggHHratpart_inc.f <==
! Implementation of rational part
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      complex(dp)::mmm,mmp,mpm,pmm
      real(dp)::s12ps13,s13ps23,s12ps23
      integer p1,p2,p3,flip
      integer,parameter::phase(2)=[1,-1]
      s12ps13=s(p1,p2)+s(p1,p3)
      s12ps23=s(p1,p2)+s(p2,p3)
      s13ps23=s(p1,p3)+s(p2,p3)

! Implementation of equation (7.38)
      mmm=phase(flip)
     & *(za(p1,p2)/(zb(p1,p3)*zb(p2,p3))
     &  +za(p1,p3)/(zb(p1,p2)*zb(p2,p3))
     &  +za(p2,p3)/(zb(p1,p2)*zb(p1,p3)))

! Implementation of equation (7.60)
      mmp=-phase(flip)
     & *(za(p1,p2)**2*zb(p1,p3)/(za(p2,p3)*zb(p1,p2)*s12ps13)
     &  +za(p1,p2)**2*zb(p2,p3)/(za(p1,p3)*zb(p1,p2)*s12ps23)
     &  +za(p1,p2)**2/(za(p1,p3)*za(p2,p3)*zb(p1,p2)))

! Implementation of equation (7.79)
      mpm=-phase(flip)
     & *(za(p1,p3)**2*zb(p1,p2)/(za(p2,p3)*zb(p1,p3)*s12ps13)
     &  +za(p1,p3)**2*zb(p2,p3)/(za(p1,p2)*zb(p1,p3)*s13ps23)
     &  +za(p1,p3)**2/(za(p1,p2)*za(p2,p3)*zb(p1,p3)))

! Implementation of equation (7.95)
      pmm=-phase(flip)
     & *(za(p2,p3)**2*zb(p1,p2)/(za(p1,p3)*zb(p2,p3)*s12ps23)
     &  +za(p2,p3)**2*zb(p1,p3)/(za(p1,p2)*zb(p2,p3)*s13ps23)
     &  +za(p2,p3)**2/(za(p1,p2)*za(p1,p3)*zb(p2,p3)))
      return


==> anc/fortran/Inc/piDpjfill_inc.f <==
      use dot_generic
      implicit none
      include 'mxpart.f'
      integer::i,j
      real(dp)::p(mxpart,4),pi2,pj2

      piDpj(:,:)=0._dp
      piDpj(4,4)=dot(p,4,4)
      do i=1,3
      pi2=0._dp
      do j=i+1,4
      pj2=0._dp
      if (j == 4) pj2=piDpj(4,4)
      piDpj(i,j)=dot(p,i,j,pi2,pj2)
      piDpj(j,i)=piDpj(i,j)
      enddo
      enddo

!      do i=1,4
!      do j=1,4
!      write(6,*) i,j,piDpj(i,j)
!      enddo
!      enddo
      return


==> anc/fortran/Inc/qagHHcoeff_inc.f <==
! Implementation of 0 -> q-qbar-gHH amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].
      implicit none
      include 'zprods_decl.f'
      include 'Inc/ggHHglabels.f'
      complex(dp):: zabi4j(mxpart,mxpart),zabi5j(mxpart,mxpart),
     & iza,izb,izabi4j,izabi5j
      complex(dp):: zaba1x4x5x3,zaba1x5x4x3,
     & zaba1x23x4x3,zaba1x23x5x3,zaba2x4x12x3,
     & zaba1x12x4x3,zaba1x4x12x3,
     & zaba2x12x4x3,zabacom1,zabacom2,zaba1x4x5x1,zaba3x4x5x3,
     & zaba1x5x12x3,zaba1x12x5x3,zaba2x12x5x3,zaba2x5x12x3,zbab3x4x5x3
     & qagHHD12x3x4bis,zaba3x5x4x3,zbab3x4x5x3,zbab3x5x4x3
      
      complex(dp)::coeffDm0(dmax),coeffDm2(dmax),coeffDm4(dmax)
      complex(dp)::coeffCm0(cmax),coeffCm2(cmax),dbit
      complex(dp)::coeffD(dmax),coeffC(cmax),coeffB(bmax+1)
      real(dp):: mtsq,mhsq,s12,s13,s23,s123,s45,s34,s35,p4Dp5,
     & fac34x35,fac45x34,fac45x35,Delta12x4x35,Delta12x5x34,kappa
      integer :: p1,p2,p3,k1,k2
      iza(k1,k2)=1/za(k1,k2)
      izb(k1,k2)=1/zb(k1,k2)
      izabi4j(k1,k2)=1/zabi4j(k1,k2)
      izabi5j(k1,k2)=1/zabi5j(k1,k2)

      coeffD(:)=0;coeffDm0(:)=0;coeffDm2(:)=0;coeffDm4(:)=0
      coeffC(:)=0;coeffCm0(:)=0;coeffCm2(:)=0
      coeffB(:)=0

      s12=real(za(p1,p2)*zb(p2,p1),kind=dp)
      s13=real(za(p1,p3)*zb(p3,p1),kind=dp)
      s23=real(za(p2,p3)*zb(p3,p2),kind=dp)
      s34=real(zabi4j(p3,p3),kind=dp)+Mhsq
      s35=real(zabi5j(p3,p3),kind=dp)+Mhsq
      s123=s12+s23+s13
      s45=s123
      p4Dp5=(s45-2*Mhsq)/2._dp
      fac34x35=s34*s35-Mhsq**2
      fac45x34=s45*s34-Mhsq*s12
      fac45x35=s45*s35-Mhsq*s12


      zbab3x4x5x3=-zabi4j(p1,p3)*zb(p1,p3)-zabi4j(p2,p3)*zb(p2,p3)
      zbab3x5x4x3=-zabi5j(p1,p3)*zb(p1,p3)-zabi5j(p2,p3)*zb(p2,p3)

      zaba3x5x4x3=-za(p3,p1)*zabi4j(p3,p1)-za(p3,p2)*zabi4j(p3,p2)
      zaba3x4x5x3=-za(p3,p1)*zabi5j(p3,p1)-za(p3,p2)*zabi5j(p3,p2)

      zaba1x4x12x3=zabi4j(p1,p1)*za(p1,p3)+zabi4j(p1,p2)*za(p2,p3)      
      zaba2x4x12x3=zabi4j(p2,p1)*za(p1,p3)+zabi4j(p2,p2)*za(p2,p3)
      zaba1x12x4x3=za(p1,p2)*zabi4j(p3,p2)
      zaba2x12x4x3=za(p2,p1)*zabi4j(p3,p1)

      zaba1x5x12x3=zabi5j(p1,p1)*za(p1,p3)+zabi5j(p1,p2)*za(p2,p3)      
      zaba2x5x12x3=zabi5j(p2,p1)*za(p1,p3)+zabi5j(p2,p2)*za(p2,p3)
      zaba1x12x5x3=za(p1,p2)*zabi5j(p3,p2)
      zaba2x12x5x3=za(p2,p1)*zabi5j(p3,p1)
      
      zaba1x23x4x3=za(p1,p2)*zabi4j(p3,p2)+za(p1,p3)*zabi4j(p3,p3)
      zaba1x23x5x3=za(p1,p2)*zabi5j(p3,p2)+za(p1,p3)*zabi5j(p3,p3)
      zaba1x4x5x3=-zabi4j(p1,p1)*za(p1,p3)-zabi4j(p1,p2)*za(p2,p3)
     & -za(p1,p3)*Mhsq
      zaba1x5x4x3=-zabi5j(p1,p1)*za(p1,p3)-zabi5j(p1,p2)*za(p2,p3)
     & -za(p1,p3)*Mhsq
      zaba1x4x5x1=-zabi4j(p1,p2)*za(p2,p1)-zabi4j(p1,p3)*za(p3,p1)


!     d12x4x3
! Implementation of equation (4.12)
      coeffDm0(d12x4x3)=Mhsq*fac34x35
     & *(zabi4j(p3,p2)**2+zabi5j(p3,p2)**2)/(zb(p1,p2)*zaba3x4x5x3**2)

! Implementation of equation (4.14)
      dbit=
     & -2*(s12+s13-s23-2*Mhsq)
     & *(zabi4j(p1,p1)*zabi5j(p1,p2)+zabi4j(p1,p2)*zabi5j(p2,p2)
     &  -zabi5j(p1,p1)*zabi4j(p1,p2)-zabi5j(p1,p2)*zabi4j(p2,p2))
     & /(s12*zaba3x4x5x3)

     & +4*za(p1,p3)*zb(p3,p2)
     & *(zabi4j(p1,p1)*zabi5j(p1,p1)+zabi4j(p1,p2)*zabi5j(p2,p1)
     &  -zabi5j(p1,p1)*zabi4j(p1,p1)-zabi5j(p1,p2)*zabi4j(p2,p1))
     &  /(s12*zaba3x4x5x3)

! Implementation of equation (4.13)
      coeffDm2(d12x4x3)=
     & 8*zabi4j(p3,p2)*zabi5j(p3,p2)*fac34x35
     & /(zb(p1,p2)*zaba3x4x5x3**2)+dbit
      
! Implementation of equation (4.15)
      coeffDm4(d12x4x3)=16/s12/(zabi4j(p3,p3)*zaba3x5x4x3)
     &  *(za(p1,p3)*zabi4j(p3,p2)*zbab3x4x5x3
     &   +zb(p2,p3)*zabi4j(p1,p3)*zaba3x5x4x3)
            
      coeffD(d12x4x3)=coeffDm0(d12x4x3)
     & +mtsq*(coeffDm2(d12x4x3)+mtsq*coeffDm4(d12x4x3))

!     d12x3x4
! Implementation of equation (4.16)
      coeffDm0(d12x3x4)=-fac45x34*(zaba1x5x4x3**2+(za(p1,p3)*Mhsq)**2)
     &  /(za(p1,p2)*zaba3x5x4x3**2)

! Implementation of equation (4.17)
      coeffDm2(d12x3x4)=
     & -8*fac45x34*za(p1,p3)*zaba1x5x4x3/(za(p1,p2)*zaba3x4x5x3**2)+dbit

! Implementation of equation (4.18)
      coeffDm4(d12x3x4)=coeffDm4(d12x4x3)

      coeffD(d12x3x4)=coeffDm0(d12x3x4)
     & +mtsq*(coeffDm2(d12x3x4)+mtsq*coeffDm4(d12x3x4))

!     d3x12x4
! Implementation of equation (4.19)
      coeffDm0(d3x12x4)=-fac45x35*(zaba1x4x5x3**2+(za(p1,p3)*Mhsq)**2)
     &  /(za(p1,p2)*zaba3x4x5x3**2)

      coeffDm2(d3x12x4)=
     & -8*fac45x35*za(p1,p3)*zaba1x4x5x3/(za(p1,p2)*zaba3x4x5x3**2)+dbit

      coeffDm4(d3x12x4)=coeffDm4(d12x4x3)

      coeffD(d3x12x4)=coeffDm0(d3x12x4)
     & +mtsq*(coeffDm2(d3x12x4)+mtsq*coeffDm4(d3x12x4))

!     triangle coeffs
!     IR reln.
! Implementation of equation (4.21)
      coeffCm0(c3x124)=-(s35-Mhsq)
     & *(coeffDm0(d3x12x4)/fac45x35+coeffDm0(d12x4x3)/fac34x35)

! Implementation of equation (4.26)
      coeffCm2(c3x124)=8*zabi5j(p3,p3)/zaba3x4x5x3**2
     & *(za(p1,p3)*zaba1x4x5x3/za(p1,p2)
     & -zabi5j(p3,p2)*zabi4j(p3,p2)/zb(p1,p2))
      coeffC(c3x124)=coeffCm0(c3x124)+mtsq*coeffCm2(c3x124)

!     IR reln.
! Implementation of equation (4.22)
      coeffCm0(c3x12)=-(s45-s12)
     & *(coeffDm0(d3x12x4)/fac45x35+coeffDm0(d12x3x4)/fac45x34)
     & +6*kappa*zb(p2,p3)**2/zb(p1,p2)*Mhsq/(s45-Mhsq)

! Implementation of equation (4.24)
      coeffCm2(c3x12)=8*((s45-s12)*za(p1,p3)**2*(s45-2*Mhsq)
     &  /(za(p1,p2)*zaba3x5x4x3**2)
     &  +zb(p2,p3)**2/(zb(p2,p1)*(s45-s12))*
     &  (1._dp+3*kappa*Mhsq/(s45-Mhsq)))
      coeffC(c3x12)=coeffCm0(c3x12)+mtsq*coeffCm2(c3x12)

!     IR reln.
! Implementation of equation (4.20)
      coeffCm0(c3x4)=-(s34-Mhsq)
     & *(coeffDm0(d12x3x4)/fac45x34+coeffDm0(d12x4x3)/fac34x35)

! Implementation of equation (4.25)
      coeffCm2(c3x4)=8*zabi4j(p3,p3)/zaba3x5x4x3**2
     & *(za(p1,p3)*zaba1x5x4x3/za(p1,p2)
     & -zabi4j(p3,p2)*zabi5j(p3,p2)/zb(p1,p2))
      coeffC(c3x4)=coeffCm0(c3x4)+mtsq*coeffCm2(c3x4)

!     c123x4
! Implementation of equation (4.27)
      coeffC(c123x4)=(s45-2*Mhsq+8*mtsq)
     & *((zaba1x23x4x3-zaba1x23x5x3)*(zaba1x4x5x3-zaba1x5x4x3)
     & /(za(p1,p2)*zaba3x4x5x3**2)
     & -2*zaba1x4x5x1/(za(p1,p2)*zaba3x4x5x3)) 

!     c12x4
! Implementation of equation (4.28)
      Delta12x4x35=(s35-s12-Mhsq)**2-4*s12*Mhsq
      zabacom1=zaba1x12x4x3-zaba1x4x12x3
      zabacom2=zaba2x12x4x3-zaba2x4x12x3
      coeffC(c12x4)=(s45-2*Mhsq+8*mtsq)
     &  *(za(p1,p3)*zabi5j(p3,p2)*Delta12x4x35/(s12*zaba3x5x4x3**2)
     &   +zabi4j(p1,p2)*(s35+s12-Mhsq)/(s12*zaba3x5x4x3))
     & +zabacom1*zabi4j(p1,p3)/(za(p1,p2)*zaba3x5x4x3)
     & -(zabacom1*zb(p3,p2)*zabi4j(p2,p2)
     & -zabi4j(p1,p2)*zabacom2*zb(p3,p2))/(za(p1,p2)*zb(p1,p2)*zaba3x5x4x3)

!     c12x34=c12x5
! Implementation of equation (4.29)
      zabacom1=zaba1x12x5x3-zaba1x5x12x3
      zabacom2=zaba2x12x5x3-zaba2x5x12x3
      Delta12x5x34=((s34-s12-Mhsq)**2-4*s12*Mhsq)
      coeffC(c12x34)=(s45-2*Mhsq+8*mtsq)
     &  *(za(p1,p3)*zabi4j(p3,p2)*Delta12x5x34/(s12*zaba3x4x5x3**2)
     &   +zabi5j(p1,p2)*(s34+s12-Mhsq)/(s12*zaba3x4x5x3))
     & +zabacom1*zabi5j(p1,p3)/(za(p1,p2)*zaba3x4x5x3)
     & -(zabacom1*zb(p3,p2)*zabi5j(p2,p2)
     & -zabi5j(p1,p2)*zabacom2*zb(p3,p2))/(za(p1,p2)*zb(p1,p2)*zaba3x4x5x3)

      
!     Bcoeffs
! Implementation of equation (4.31)
      coeffB(b123)=4*za(p1,p2)*zb(p2,p3)**2/(s45-s12)**2
     & *(1._dp+3*kappa*Mhsq/(s45-Mhsq))

      coeffB(b12)=-coeffB(b123)

! Implementation of equation (4.32)
      coeffB(brat)=-4/(zb(p1,p2)*(s45-s12))*zb(p2,p3)**2
     & *(1._dp+3*kappa*Mhsq/(s45-Mhsq))
      return


==> anc/fortran/Inc/spinor_inc.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
c---za(i,j)*zb(j,i)=s(i,j)
      use dot_generic
      implicit none
      integer,intent(in):: N
      real(dp), intent(in)::p(mxpart,4)
      complex(dp), intent(out) :: za(mxpart,mxpart),zb(mxpart,mxpart)
      real(dp):: rt(mxpart),psq(mxpart)
      complex(dp):: c23(mxpart),f(mxpart)
      integer:: i,j
      real(dp), parameter :: tiny =1.e-6_dp

! compute p^2 for each momentum; should be zero for spinors to make sense,
! but make sure s(i,j) still contains correct value for 2*pi.pj
      do j=1,N
        psq(j)=p(j,4)**2-p(j,1)**2-p(j,2)**2-p(j,3)**2
        if (abs(psq(j)) < tiny) psq(j)=0._dp
      enddo

c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
         za(j,j)=cmplx(0,0,kind=dp)
         zb(j,j)=za(j,j)

c-----positive energy case
         if (p(j,4) > 0) then
            rt(j)=sqrt(p(j,4)+p(j,1))
            c23(j)=cmplx(p(j,3),-p(j,2),kind=dp)
            f(j)=cmplx(1,0,kind=dp)
         else
c-----negative energy case
            rt(j)=sqrt(-p(j,4)-p(j,1))
            c23(j)=cmplx(-p(j,3),p(j,2),kind=dp)
            f(j)=cmplx(0,1,kind=dp)
         endif
      enddo
      do i=2,N
         do j=1,i-1
         s(i,j)=2*dot(p,i,j,psq(i),psq(j))
         za(i,j)=f(i)*f(j)
     &   *(c23(i)*rt(j)/rt(i)-c23(j)*rt(i)/rt(j))

c Disabled this check August 2018 since it can cause poor cancellation
c Reinstated with a much tighter check for 4f single top calculation
c         if (abs(s(i,j))<1.e-10_dp) then
c           zb(i,j)=-(f(i)*f(j))**2*conjg(za(i,j))
c         else
           zb(i,j)=-s(i,j)/za(i,j)
c         endif
         za(j,i)=-za(i,j)
         zb(j,i)=-zb(i,j)
         s(j,i)=s(i,j)
         enddo
      enddo



==> anc/fortran/Inc/spinork_inc.f <==
c---Calculate spinor products dotted in with a vector k
c---extended to deal with negative energies ie with all momenta outgoing
c   zabikj=<i-|k|j-> zbaikj=<i+|k|j+>
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
c---za(i,j)*zb(j,i)=s(i,j)
      include 'cplx.h'
      real(dp):: p(mxpart,4),rt(mxpart),k(4),kp,km,flip(mxpart)
      complex(dp):: pr(mxpart),pl(mxpart),f(mxpart),kr,kl,
     & zabikj(mxpart,mxpart),zbaikj(mxpart,mxpart)
      integer:: i,j,N

c--setup components for vector which is contracted in
      kp=+k(4)+k(1)
      km=+k(4)-k(1)
      kr=cplx2(+k(3),-k(2))
      kl=cplx2(+k(3),+k(2))

c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
            zabikj(j,j)=czip
            zbaikj(j,j)=czip

c-----positive energy case
            if (p(j,4) > 0._dp) then
            flip(j)=1._dp
            f(j)=cone
            else
            flip(j)=-1._dp
            f(j)=im
            endif
            rt(j)=flip(j)*(p(j,4)+p(j,1))
!-----  for numerical safety
            if (rt(j) > 0._dp) then
              rt(j)=sqrt(rt(j))
            else
              rt(j)=1.e-32_dp
            endif
            pr(j)=cplx2(flip(j)*p(j,3),-flip(j)*p(j,2))
            pl(j)=conjg(pr(j))
      enddo
      do i=1,N
         do j=1,i
         zabikj(i,j)=f(i)*f(j)
     & *(pr(i)*pl(j)*cplx1(kp/(rt(i)*rt(j)))
     &    -pr(i)*kl*cplx1(rt(j)/rt(i))
     &    -cplx1(rt(i)/rt(j))*kr*pl(j)+cplx1(rt(i)*rt(j)*km))
         zbaikj(j,i)=zabikj(i,j)
         zabikj(j,i)=flip(i)*flip(j)*conjg(zabikj(i,j))
         zbaikj(i,j)=flip(i)*flip(j)*conjg(zbaikj(j,i))

      enddo
      enddo

      return


==> anc/fortran/README <==
ggghh - v1.0, 10/2/2024
=======================

This suite of routines provides a Fortran implementation of the 0 -> q-qbar-gHH and
0 -> gggHH amplitudes presented in Sections 4 and 7 of the paper:
J. M. Campbell, G. De Laurentis and R. K. Ellis,
"Analytic amplitudes for a pair of Higgs bosons in association with three partons",
[arXiv:2408.12686 [hep-ph]].

The routines in this directory should be compiled and run with the simple commands:

      make
      ./test

The program will then report the value of all non-zero integral coefficients entering
the calculation of the one-loop amplitudes at a single phase space point specified
in HHjtest_qag.f and HHjtest_ggg.f:

      mt=0.12323434546d0
      mtsq=mt**2
      p(:,:)=0._dp
! ( px, py, pz ,E)
      p(1,:)=(/-0.1148336067051440D+01,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.1148336067051440D+01/)
      p(2,:)=(/ 0.3501828709449989D+00,-0.0000000000000000D+00, 0.0000000000000000D+00,-0.3501828709449989D+00/)
      p(3,:)=(/-0.1455626376389575D+00,-0.1609431215953345D+00,-0.6666482373544999D-01, 0.2270140272955390D+00/)
      p(4,:)=(/ 0.5536759384838500D+00, 0.2098380298001295D+00, 0.3314748690289090D+00, 0.7284844764331651D+00/)
      p(5,:)=(/ 0.3900398952615525D+00,-0.4889490820479465D-01,-0.2648100452934590D+00, 0.5430204342677351D+00/)
      mhsq = p(4,4)**2-p(4,1)**2-p(4,2)**2-p(4,3)**2
 
Coefficients are reported separately for each helicity amplitude and also compared with
their known values.

Sample output follows below.


=================================================================================================================
 Test of implementation of 0 -> q-qbar-gHH amplitude
 in J. M. Campbell, G. De Laurentis and R. K. Ellis,
 "Analytic amplitudes for a pair of Higgs bosons in association with three partons",
 [arXiv:2408.12686 [hep-ph]].

 helicity (1 = minus, 2 = plus)           1           2           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

             coeffD(d12x4x3)    ( 0.47832818103088E-01,  0.36873469460314E-01)    ( 1.000000001, -0.000000033)
             coeffD(d12x3x4)    ( 0.61701690366782E+00,  0.41993808470571E+00)    ( 0.999999989,  0.000000003)
             coeffD(d3x12x4)    ( 0.85745970757248E-01,  0.19872142102976E+00)    ( 0.999999994, -0.000000017)

               coeffC(c12x3)    ( 0.18714966110017E+01,  0.19601126869460E+01)    ( 1.000000012, -0.000000015)
                coeffC(c3x4)    (-0.10281744447750E+01, -0.61398422504619E+00)    ( 1.000000031, -0.000000021)
              coeffC(c3x124)    (-0.12782809436634E+00, -0.30285045771803E+00)    ( 1.000000011, -0.000000005)
              coeffC(c123x4)    (-0.13240200421821E+01, -0.14252134439963E+01)    ( 1.000000000, -0.000000010)
               coeffC(c12x4)    ( 0.84100557187119E+00,  0.13094146033340E+01)    ( 0.999999991, -0.000000012)
              coeffC(c12x34)    ( 0.11961399303253E+01,  0.10355054442308E+01)    ( 1.000000012,  0.000000015)

                coeffB(b123)    (-0.29515059924406E+01, -0.42942377993098E+01)    ( 1.000000039,  0.000000005)
                 coeffB(b12)    ( 0.29515059924406E+01,  0.42942377993098E+01)    ( 1.000000039,  0.000000005)

            coeffB(rational)    ( 0.16748007595463E+01,  0.24367196767943E+01)    ( 1.000000007,  0.000000002)

 helicity (1 = minus, 2 = plus)           1           2           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

             coeffD(d12x4x3)    (-0.11800175907477E-04,  0.26526459097107E+00)    ( 0.999999964,  0.000000000)
             coeffD(d12x3x4)    (-0.19612033823639E+00,  0.50995438425056E+00)    ( 0.999999986,  0.000000008)
             coeffD(d3x12x4)    ( 0.62955317938675E-01,  0.12672785206228E+00)    ( 1.000000012,  0.000000021)

               coeffC(c12x3)    (-0.14663086004329E+00,  0.19479830665878E+01)    ( 1.000000021,  0.000000002)
                coeffC(c3x4)    ( 0.34710179186546E+00, -0.14441891514954E+01)    ( 0.999999976,  0.000000015)
              coeffC(c3x124)    (-0.11734903002242E+00, -0.53892885454636E+00)    ( 0.999999980, -0.000000007)
              coeffC(c123x4)    ( 0.10706649496515E+00, -0.88694958603725E+00)    ( 0.999999986, -0.000000001)
               coeffC(c12x4)    ( 0.21222828100338E+00,  0.10941572716165E+01)    ( 1.000000046,  0.000000011)
              coeffC(c12x34)    (-0.25329353862196E+00,  0.79883924864900E+00)    ( 0.999999973,  0.000000002)

                coeffB(b123)    (-0.34156763799247E+00,  0.63296984396805E-01)    ( 1.000000009, -0.000000008)
                 coeffB(b12)    ( 0.34156763799247E+00, -0.63296984396805E-01)    ( 1.000000009, -0.000000008)

            coeffB(rational)    ( 0.19381893210157E+00, -0.35917202206694E-01)    ( 1.000000025,  0.000000013)

 helicity (1 = minus, 2 = plus)           2           1           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

             coeffD(d12x4x3)    (-0.11800175907516E-04, -0.26526459097107E+00)    ( 0.999999964, -0.000000000)
             coeffD(d12x3x4)    (-0.19612033823639E+00, -0.50995438425056E+00)    ( 0.999999986, -0.000000008)
             coeffD(d3x12x4)    ( 0.62955317938675E-01, -0.12672785206228E+00)    ( 1.000000012, -0.000000021)

               coeffC(c12x3)    (-0.14663086004329E+00, -0.19479830665878E+01)    ( 1.000000021, -0.000000002)
                coeffC(c3x4)    ( 0.34710179186546E+00,  0.14441891514954E+01)    ( 0.999999976, -0.000000015)
              coeffC(c3x124)    (-0.11734903002242E+00,  0.53892885454636E+00)    ( 0.999999980,  0.000000007)
              coeffC(c123x4)    ( 0.10706649496515E+00,  0.88694958603724E+00)    ( 0.999999986,  0.000000001)
               coeffC(c12x4)    ( 0.21222828100338E+00, -0.10941572716165E+01)    ( 1.000000046, -0.000000011)
              coeffC(c12x34)    (-0.25329353862196E+00, -0.79883924864900E+00)    ( 0.999999973, -0.000000002)

                coeffB(b123)    (-0.34156763799247E+00, -0.63296984396805E-01)    ( 1.000000009,  0.000000008)
                 coeffB(b12)    ( 0.34156763799247E+00,  0.63296984396805E-01)    ( 1.000000009,  0.000000008)

            coeffB(rational)    ( 0.19381893210157E+00,  0.35917202206694E-01)    ( 1.000000025, -0.000000013)

 helicity (1 = minus, 2 = plus)           2           1           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

             coeffD(d12x4x3)    ( 0.47832818103088E-01, -0.36873469460314E-01)    ( 1.000000001,  0.000000033)
             coeffD(d12x3x4)    ( 0.61701690366782E+00, -0.41993808470571E+00)    ( 0.999999989, -0.000000003)
             coeffD(d3x12x4)    ( 0.85745970757248E-01, -0.19872142102976E+00)    ( 0.999999994,  0.000000017)

               coeffC(c12x3)    ( 0.18714966110017E+01, -0.19601126869460E+01)    ( 1.000000012,  0.000000015)
                coeffC(c3x4)    (-0.10281744447750E+01,  0.61398422504619E+00)    ( 1.000000031,  0.000000021)
              coeffC(c3x124)    (-0.12782809436634E+00,  0.30285045771803E+00)    ( 1.000000011,  0.000000005)
              coeffC(c123x4)    (-0.13240200421821E+01,  0.14252134439963E+01)    ( 1.000000000,  0.000000010)
               coeffC(c12x4)    ( 0.84100557187119E+00, -0.13094146033340E+01)    ( 0.999999991,  0.000000012)
              coeffC(c12x34)    ( 0.11961399303253E+01, -0.10355054442308E+01)    ( 1.000000012, -0.000000015)

                coeffB(b123)    (-0.29515059924406E+01,  0.42942377993098E+01)    ( 1.000000039, -0.000000005)
                 coeffB(b12)    ( 0.29515059924406E+01, -0.42942377993098E+01)    ( 1.000000039, -0.000000005)

            coeffB(rational)    ( 0.16748007595463E+01, -0.24367196767943E+01)    ( 1.000000007, -0.000000002)

 Test of implementation of 0 -> gggHH amplitude
 in J. M. Campbell, G. De Laurentis and R. K. Ellis,
 "Analytic amplitudes for a pair of Higgs bosons in association with three partons",
 [arXiv:2408.12686 [hep-ph]].

 helicity (1 = minus, 2 = plus)           1           1           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.25984220496694E-02, -0.47748233336126E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.15324536160911E-02,  0.25015142944441E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    ( 0.21759697510762E-01, -0.30561239323443E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    ( 0.24891217779961E-02, -0.14177327680187E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x4,h1,h2,h3)    ( 0.48852261333013E-03,  0.83359791947099E-03)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.15849078072314E-02,  0.53444009888795E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.10568993152452E-01, -0.70856332211640E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.33857769552508E-02,  0.36316519875095E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.59706453559788E-02,  0.56814294470766E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.49221814634820E-02, -0.51794155730528E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    (-0.94263080136107E-03, -0.16835618796765E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    (-0.78225224956842E-03,  0.23163718751729E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    ( 0.38144191611586E-02, -0.44690574478725E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.28295266649199E-02, -0.65958212758320E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.12539247959390E-02,  0.24042740531929E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.18992354808820E-02,  0.26246193663914E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.46259209977649E-02, -0.59500507687243E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    (-0.10975520126585E-02,  0.12782799060222E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.35784013192242E-02,  0.45208397270705E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x1x4,h1,h2,h3)    ( 0.26627303960140E-02, -0.83190771379303E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.63869742696033E-02, -0.45387334005406E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.85474873341394E-03,  0.22402905538586E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    ( 0.15907741131433E-02, -0.76121016109879E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.17854377381102E-02, -0.27469442048388E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.16736486583072E-02,  0.70920338768246E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x14x2x3,h1,h2,h3)    (-0.82766735823284E-03, -0.10743481704276E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.25612474866434E-02,  0.16501896443036E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.33004864657719E-02, -0.76359946902967E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    ( 0.80440543611211E-03, -0.84361438168227E-04)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.45217364023186E-03,  0.39979095831761E-03)    ( 1.000000000, -0.000000000)

               C0x1x4(1,2,3)    ( 0.36980081924630E-02, -0.56947450336085E-02)    ( 1.000000000, -0.000000000)
               C0x1x4(2,3,1)    ( 0.82712945427116E-02, -0.12737374031410E-01)    ( 1.000000000, -0.000000000)
               C0x1x4(3,1,2)    (-0.55604972242584E-02,  0.85628836671529E-02)    ( 1.000000000, -0.000000000)
              C0x3x12(1,2,3)    ( 0.26941264178883E-01, -0.41488180230245E-01)    ( 1.000000000,  0.000000000)
              C0x3x12(2,3,1)    (-0.22221228914968E-01,  0.34219565349288E-01)    ( 1.000000000, -0.000000000)
              C0x3x12(3,1,2)    (-0.45794835071490E-01,  0.70521723050752E-01)    ( 1.000000000, -0.000000000)
             C0x1x234(1,2,3)    ( 0.32362451695368E-02, -0.49836534013962E-02)    ( 1.000000000, -0.000000000)
             C0x1x234(2,3,1)    ( 0.60192287344605E-02, -0.92693069235447E-02)    ( 1.000000000,  0.000000000)
             C0x1x234(3,1,2)    (-0.28466683930811E-02,  0.43837249270753E-02)    ( 1.000000000, -0.000000000)


                    rational    (-0.13523277044296E+01,  0.20825159549713E+01)    ( 1.000000013, -0.000000025)

 helicity (1 = minus, 2 = plus)           1           1           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.54793584952717E-02,  0.12581487761706E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    ( 0.90676798424261E-03,  0.35766621335439E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    ( 0.25190146277581E-01,  0.29553637404786E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    ( 0.11850797213270E-01, -0.44551354164035E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x4,h1,h2,h3)    ( 0.17495735183695E-02, -0.75260060010980E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.10625626319437E-01, -0.18703611558702E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.57534836381690E-01, -0.14501841308902E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.32978345510790E-02,  0.13567555395652E-04)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.21585694423884E-01, -0.76659039098435E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.21899433979091E-01,  0.44854849554095E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    (-0.68624603658994E-02,  0.88663551998140E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    (-0.12782164696865E-01, -0.63470794265991E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    (-0.18281301200755E+00,  0.35933515167206E+00)    ( 0.999999987, -0.000000012)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.30034301546340E-01,  0.70549868940782E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.52198800219736E-02, -0.61326113453605E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.66456096509176E-02, -0.55918915458297E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.18234548518350E-01,  0.34844999802280E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    (-0.57135035395042E-03,  0.58220739681163E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.13264201525531E-01, -0.14340620430858E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x1x4,h1,h2,h3)    (-0.20675348550476E+00,  0.63567686171570E-01)    ( 0.999999970, -0.000000009)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.43678573611051E-01,  0.52020051354670E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.32231639003160E-02, -0.21050281887509E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    (-0.97691334141659E-03,  0.73444448129360E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.66665696589095E-02,  0.15786067428784E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.40834118742547E-02,  0.33723147273872E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x14x2x3,h1,h2,h3)    (-0.50635512635999E-02,  0.37898063045493E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.16832149667050E-01,  0.22024014064017E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.10542554880614E-01,  0.30891273342167E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    ( 0.26888408591286E-02, -0.13340643443543E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.24694282420505E-01,  0.20131381712324E-01)    ( 1.000000000, -0.000000000)

               C0x1x2(2,3,1)    ( 0.16823587676545E-02,  0.25907471639393E-02)    ( 1.000000000,  0.000000000)
               C0x1x2(3,1,2)    ( 0.25235381514817E-01,  0.38861207459090E-01)    ( 1.000000000, -0.000000000)
               C0x1x4(1,2,3)    ( 0.39388266682276E+00,  0.40312367712711E-02)    ( 1.000000012, -0.000000000)
               C0x1x4(2,3,1)    (-0.20555578825551E-03, -0.16304369380595E-01)    ( 1.000000000, -0.000000000)
               C0x1x4(3,1,2)    (-0.19716440402310E-01, -0.14196319105973E+00)    ( 1.000000050,  0.000000007)
              C0x3x12(1,2,3)    ( 0.26941264178883E-01,  0.41488180230245E-01)    ( 1.000000000, -0.000000000)
              C0x3x12(2,3,1)    (-0.16758243308941E+01,  0.91300861350182E+00)    ( 1.000000017,  0.000000019)
              C0x3x12(3,1,2)    ( 0.39693881297066E-01,  0.61331581395058E-01)    ( 1.000000000,  0.000000000)
              C0x4x12(2,3,1)    ( 0.35142007997371E+00, -0.50651520558298E+00)    ( 1.000000006,  0.000000006)
              C0x4x12(3,1,2)    ( 0.96357515850181E-02,  0.99263434223138E-01)    ( 1.000000000, -0.000000000)
             C0x1x234(1,2,3)    ( 0.33928027023314E+00, -0.46962947630153E+00)    ( 1.000000006, -0.000000020)
             C0x1x234(2,3,1)    (-0.18456606298490E-01, -0.19447410822954E-01)    ( 1.000000000, -0.000000000)
             C0x1x234(3,1,2)    (-0.45631523822603E-01,  0.44672380226944E-01)    ( 1.000000000, -0.000000000)
             C0x12x34(2,3,1)    ( 0.36969041148384E+00,  0.26988915424724E-01)    ( 0.999999982,  0.000000001)
             C0x12x34(3,1,2)    ( 0.55767607370389E-01, -0.60682919136470E-01)    ( 1.000000000, -0.000000000)
             C0x4x123(1,2,3)    (-0.72770410365542E+00,  0.78797879422606E+00)    ( 1.000000015, -0.000000019)

                       B0x23    (-0.39529350077944E+00, -0.60873193979652E+00)    ( 1.000000014,  0.000000014)
                       B0x13    (-0.12455150520246E+00, -0.19180300009226E+00)    ( 1.000000025,  0.000000015)
                      B0x123    ( 0.51984500598190E+00,  0.80053493988878E+00)    ( 0.999999978, -0.000000011)

                    rational    (-0.67947816848755E+01, -0.10463619232178E+02)    ( 0.999999974, -0.000000005)

 helicity (1 = minus, 2 = plus)           1           2           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.86153136741641E-02, -0.52356959737691E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.45751430924634E-02,  0.22074496049558E-03)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    (-0.35669675545905E-01,  0.32705931913707E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    (-0.34873506151832E+00, -0.19609373064778E+00)    ( 0.999999985, -0.000000013)
 boxcoeff(d0x2x3x4,h1,h2,h3)    (-0.48160669316390E-02, -0.10346307320610E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.27005584683208E-02,  0.91592721036603E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.11336297813279E-01, -0.35843264521082E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.17448469625593E-02,  0.26941758580675E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    ( 0.57097220107201E-01,  0.66276501952818E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.58146952525119E-01, -0.24877890912450E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    ( 0.13920225511499E-01,  0.10807734414621E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    ( 0.51187302221919E-02,  0.66963069965858E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    (-0.40364376097742E+00, -0.89435925869988E+00)    ( 1.000000027,  0.000000008)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.14616928160065E-01, -0.71810389856091E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.27593626454688E-01, -0.16092052298644E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.24210558013227E-01, -0.59700466208152E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.83530242709994E-02, -0.15816281852478E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    ( 0.65988835904654E-03,  0.47422764308275E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    ( 0.11913679917781E+00,  0.29496006330683E-01)    ( 0.999999971,  0.000000007)
boxcoeff(d0x23x1x4,h1,h2,h3)    (-0.11796917636595E+00, -0.10411788330217E+01)    ( 1.000000010,  0.000000002)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.18554592172615E-01, -0.16664453928464E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.90630196973995E-03,  0.23382321787302E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    (-0.49780687522398E-01, -0.40286208546666E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.42273244759748E-02, -0.44162675589008E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.28459684853251E+00,  0.21344035444316E+00)    ( 0.999999966,  0.000000011)
boxcoeff(d0x14x2x3,h1,h2,h3)    ( 0.39792991504799E-02,  0.20007981991459E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.10886401822979E-01,  0.42268324450391E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    (-0.11910899319945E-02, -0.35625517798551E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    (-0.11529795594487E-01, -0.12238432322699E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.54217019681749E-02, -0.14981601057426E-02)    ( 1.000000000,  0.000000000)

               C0x1x2(1,2,3)    ( 0.30105625274256E+00, -0.63999351057122E-01)    ( 0.999999958, -0.000000009)
               C0x1x2(2,3,1)    (-0.10676948523287E-01,  0.22697345447430E-02)    ( 1.000000000,  0.000000000)
               C0x1x4(1,2,3)    (-0.53642554616665E-01,  0.16528970665877E+01)    ( 0.999999968,  0.000000001)
               C0x1x4(2,3,1)    ( 0.46684801687934E+00,  0.24180335228854E+00)    ( 1.000000006,  0.000000006)
               C0x1x4(3,1,2)    (-0.65096245856108E-01,  0.48959349680463E-01)    ( 1.000000000, -0.000000000)
              C0x3x12(1,2,3)    ( 0.29161613993421E+00, -0.90505274852503E-01)    ( 0.999999994, -0.000000002)
              C0x3x12(2,3,1)    (-0.16264214202134E+01, -0.66257035527066E+01)    ( 1.000000030,  0.000000012)
              C0x3x12(3,1,2)    ( 0.82248227012517E-01, -0.17484550167776E-01)    ( 1.000000000,  0.000000000)
              C0x4x12(1,2,3)    (-0.42692692897052E+00, -0.30893143378242E+00)    ( 0.999999975,  0.000000003)
              C0x4x12(2,3,1)    ( 0.50608377948844E+00,  0.14148902144696E+01)    ( 1.000000026,  0.000000014)
             C0x1x234(1,2,3)    ( 0.73891060292109E+00,  0.16028833572610E+01)    ( 1.000000006,  0.000000011)
             C0x1x234(2,3,1)    (-0.38062666926825E+00, -0.29813472389547E+00)    ( 0.999999997,  0.000000027)
             C0x1x234(3,1,2)    (-0.19126137604023E-01, -0.26890283197091E-02)    ( 1.000000000, -0.000000000)
             C0x12x34(1,2,3)    ( 0.50859747808603E+00,  0.24812253198371E+00)    ( 0.999999979,  0.000000018)
             C0x12x34(2,3,1)    ( 0.18838524983984E+00,  0.17398312976925E+01)    ( 0.999999983, -0.000000003)
             C0x4x123(1,2,3)    (-0.10361970428716E+01, -0.36780757328748E+01)    ( 0.999999984,  0.000000002)

                       B0x12    ( 0.67993396976361E+00, -0.14454219910780E+00)    ( 1.000000005,  0.000000006)
                       B0x23    ( 0.58135059619678E-01, -0.12358507938076E-01)    ( 1.000000000, -0.000000000)
                      B0x123    (-0.73806902938329E+00,  0.15690070704588E+00)    ( 0.999999964, -0.000000012)

                    rational    ( 0.35818219184875E+01, -0.76143336296082E+00)    ( 0.999999994, -0.000000003)

 helicity (1 = minus, 2 = plus)           1           2           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.10423087990756E-02,  0.35184858446229E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.26346027077368E-03, -0.28588990495727E-03)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    (-0.13727075125329E+02,  0.57563461761494E+02)    ( 1.000000006, -0.000000009)
 boxcoeff(d0x1x2x4,h1,h2,h3)    (-0.37808885581505E-01, -0.46124858657920E+00)    ( 1.000000021,  0.000000002)
 boxcoeff(d0x2x3x4,h1,h2,h3)    (-0.27272556143513E-02,  0.57226729200029E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.11416678431281E+00,  0.29023868747401E-01)    ( 1.000000025,  0.000000006)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.64866259625194E-02, -0.70015145236422E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    ( 0.27934977306728E+00,  0.34311368568336E+00)    ( 0.999999990, -0.000000005)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.13864951226441E-02,  0.31283953176287E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.20517669495723E+00, -0.57259938354099E-01)    ( 0.999999994, -0.000000002)
 boxcoeff(d0x4x2x3,h1,h2,h3)    ( 0.32921781925510E-02,  0.28384751241979E-03)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    ( 0.84136472248225E-01,  0.97564600125332E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    ( 0.11635297974978E-02,  0.39460451171324E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.21668400419486E+00,  0.11952713673232E-01)    ( 1.000000025, -0.000000001)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.57287181950036E-01,  0.14360280589512E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.18000174451496E-02, -0.33457085895807E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.69058390455843E-02,  0.40033401936466E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    ( 0.74112111749634E-01, -0.17328362725739E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.18369581832974E+00, -0.23238095348054E+00)    ( 0.999999983,  0.000000006)
boxcoeff(d0x23x1x4,h1,h2,h3)    ( 0.31801286472709E-02,  0.79254012139416E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.29957059317061E+00,  0.63855478045015E-01)    ( 1.000000009, -0.000000002)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.29524020666643E-01,  0.19596123984404E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    ( 0.77519752334500E-02,  0.43162371546853E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.21404561015705E-01, -0.73181274788157E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.13786567616145E+00,  0.15320524060536E+00)    ( 0.999999977, -0.000000012)
boxcoeff(d0x14x2x3,h1,h2,h3)    ( 0.19736714251100E-02, -0.92224362393433E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.12997845618865E+00, -0.15265913889075E+00)    ( 1.000000000,  0.000000045)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.24601921243758E+00,  0.29371777536477E+00)    ( 1.000000004,  0.000000010)
boxcoeff(d0x14x3x2,h1,h2,h3)    (-0.15550144416253E-02,  0.90241836302489E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.11358160779379E-01, -0.11294005862138E+00)    ( 1.000000004,  0.000000000)

               C0x1x2(1,2,3)    (-0.14399853987853E+02,  0.67737656867075E+02)    ( 1.000000018,  0.000000000)
               C0x1x2(3,1,2)    ( 0.76603540885078E+01, -0.36034701266094E+02)    ( 0.999999972,  0.000000005)
               C0x1x4(1,2,3)    (-0.29794770712865E+00,  0.71660851701951E-01)    ( 1.000000007,  0.000000002)
               C0x1x4(2,3,1)    (-0.90485933167928E+00, -0.39602403034708E+00)    ( 1.000000030, -0.000000000)
               C0x1x4(3,1,2)    ( 0.76813415691060E+00,  0.83141264970785E+00)    ( 0.999999973, -0.000000001)
              C0x3x12(1,2,3)    (-0.98682670965639E+01,  0.37626396344219E+02)    ( 1.000000004, -0.000000000)
              C0x3x12(2,3,1)    (-0.84841050556654E-02,  0.39909668359810E-01)    ( 1.000000000, -0.000000000)
              C0x3x12(3,1,2)    ( 0.17229382930685E+02, -0.64576062735018E+02)    ( 0.999999964,  0.000000001)
              C0x4x12(1,2,3)    (-0.30979806143520E-01, -0.23637971604157E+00)    ( 1.000000013,  0.000000002)
              C0x4x12(3,1,2)    (-0.18557685940407E+00, -0.14180499476626E+00)    ( 1.000000015, -0.000000003)
             C0x1x234(1,2,3)    (-0.36597019648999E+00, -0.44681971398152E+00)    ( 0.999999991, -0.000000012)
             C0x1x234(2,3,1)    (-0.68964677680824E+00, -0.82279706503464E-01)    ( 0.999999995,  0.000000001)
             C0x1x234(3,1,2)    ( 0.24513039218032E+00, -0.17980591480116E+00)    ( 0.999999997,  0.000000017)
             C0x12x34(1,2,3)    ( 0.83766043123596E-01, -0.69443456521157E-02)    ( 1.000000000, -0.000000000)
             C0x12x34(3,1,2)    (-0.19602444107451E-01,  0.41796927923174E+00)    ( 0.999999983,  0.000000001)
             C0x4x123(1,2,3)    ( 0.81593247960036E+00,  0.33804611261446E+00)    ( 1.000000032, -0.000000002)

                       B0x12    (-0.11889761539513E+01,  0.55930052351523E+01)    ( 1.000000009, -0.000000005)
                       B0x13    ( 0.63412684777248E+00, -0.29829654426252E+01)    ( 0.999999992,  0.000000004)
                      B0x123    ( 0.55484930617882E+00, -0.26100397925271E+01)    ( 1.000000028, -0.000000014)

                    rational    (-0.41243099564134E-01,  0.19400967657566E+00)    ( 0.999999973,  0.000000006)

 helicity (1 = minus, 2 = plus)           2           1           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.10423087990756E-02, -0.35184858446229E-03)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.26346027077368E-03,  0.28588990495727E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    (-0.13727075125329E+02, -0.57563461761494E+02)    ( 1.000000006,  0.000000009)
 boxcoeff(d0x1x2x4,h1,h2,h3)    (-0.37808885581505E-01,  0.46124858657920E+00)    ( 1.000000021, -0.000000002)
 boxcoeff(d0x2x3x4,h1,h2,h3)    (-0.27272556143513E-02, -0.57226729200029E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.11416678431281E+00, -0.29023868747401E-01)    ( 1.000000025, -0.000000006)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.64866259625194E-02,  0.70015145236422E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    ( 0.27934977306728E+00, -0.34311368568336E+00)    ( 0.999999990,  0.000000005)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.13864951226441E-02, -0.31283953176287E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.20517669495723E+00,  0.57259938354099E-01)    ( 0.999999994,  0.000000002)
 boxcoeff(d0x4x2x3,h1,h2,h3)    ( 0.32921781925510E-02, -0.28384751241979E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    ( 0.84136472248225E-01, -0.97564600125332E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    ( 0.11635297974978E-02, -0.39460451171324E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.21668400419486E+00, -0.11952713673232E-01)    ( 1.000000025,  0.000000001)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.57287181950036E-01, -0.14360280589512E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.18000174451496E-02,  0.33457085895807E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.69058390455843E-02, -0.40033401936466E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    ( 0.74112111749634E-01,  0.17328362725739E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.18369581832974E+00,  0.23238095348054E+00)    ( 0.999999983, -0.000000006)
boxcoeff(d0x23x1x4,h1,h2,h3)    ( 0.31801286472709E-02, -0.79254012139416E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.29957059317061E+00, -0.63855478045015E-01)    ( 1.000000009,  0.000000002)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.29524020666643E-01, -0.19596123984404E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    ( 0.77519752334500E-02, -0.43162371546853E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.21404561015705E-01,  0.73181274788157E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.13786567616145E+00, -0.15320524060536E+00)    ( 0.999999977,  0.000000012)
boxcoeff(d0x14x2x3,h1,h2,h3)    ( 0.19736714251100E-02,  0.92224362393433E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.12997845618865E+00,  0.15265913889075E+00)    ( 1.000000000, -0.000000045)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.24601921243758E+00, -0.29371777536477E+00)    ( 1.000000004, -0.000000010)
boxcoeff(d0x14x3x2,h1,h2,h3)    (-0.15550144416253E-02, -0.90241836302489E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.11358160779379E-01,  0.11294005862138E+00)    ( 1.000000004, -0.000000000)

               C0x1x2(1,2,3)    (-0.14399853987853E+02, -0.67737656867075E+02)    ( 1.000000018, -0.000000000)
               C0x1x2(3,1,2)    ( 0.76603540885078E+01,  0.36034701266094E+02)    ( 0.999999972, -0.000000005)
               C0x1x4(1,2,3)    (-0.29794770712865E+00, -0.71660851701951E-01)    ( 1.000000007, -0.000000002)
               C0x1x4(2,3,1)    (-0.90485933167928E+00,  0.39602403034708E+00)    ( 1.000000030,  0.000000000)
               C0x1x4(3,1,2)    ( 0.76813415691060E+00, -0.83141264970785E+00)    ( 0.999999973,  0.000000001)
              C0x3x12(1,2,3)    (-0.98682670965639E+01, -0.37626396344219E+02)    ( 1.000000004,  0.000000000)
              C0x3x12(2,3,1)    (-0.84841050556654E-02, -0.39909668359810E-01)    ( 1.000000000,  0.000000000)
              C0x3x12(3,1,2)    ( 0.17229382930686E+02,  0.64576062735018E+02)    ( 0.999999964, -0.000000001)
              C0x4x12(1,2,3)    (-0.30979806143520E-01,  0.23637971604157E+00)    ( 1.000000013, -0.000000002)
              C0x4x12(3,1,2)    (-0.18557685940407E+00,  0.14180499476626E+00)    ( 1.000000015,  0.000000003)
             C0x1x234(1,2,3)    (-0.36597019648999E+00,  0.44681971398152E+00)    ( 0.999999991,  0.000000012)
             C0x1x234(2,3,1)    (-0.68964677680824E+00,  0.82279706503464E-01)    ( 0.999999995, -0.000000001)
             C0x1x234(3,1,2)    ( 0.24513039218032E+00,  0.17980591480116E+00)    ( 0.999999997, -0.000000017)
             C0x12x34(1,2,3)    ( 0.83766043123596E-01,  0.69443456521151E-02)    ( 1.000000000,  0.000000000)
             C0x12x34(3,1,2)    (-0.19602444107451E-01, -0.41796927923174E+00)    ( 0.999999983, -0.000000001)
             C0x4x123(1,2,3)    ( 0.81593247960036E+00, -0.33804611261446E+00)    ( 1.000000032,  0.000000002)

                       B0x12    (-0.11889761539513E+01, -0.55930052351523E+01)    ( 1.000000009,  0.000000005)
                       B0x13    ( 0.63412684777248E+00,  0.29829654426252E+01)    ( 0.999999992, -0.000000004)
                      B0x123    ( 0.55484930617882E+00,  0.26100397925271E+01)    ( 1.000000028,  0.000000014)

                    rational    (-0.41243098104952E-01, -0.19400967657566E+00)    ( 0.999999975, -0.000000014)

 helicity (1 = minus, 2 = plus)           2           1           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.86153136741641E-02,  0.52356959737691E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.45751430924634E-02, -0.22074496049558E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    (-0.35669675545905E-01, -0.32705931913707E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    (-0.34873506151832E+00,  0.19609373064778E+00)    ( 0.999999985,  0.000000013)
 boxcoeff(d0x2x3x4,h1,h2,h3)    (-0.48160669316390E-02,  0.10346307320610E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.27005584683208E-02, -0.91592721036603E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.11336297813279E-01,  0.35843264521082E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.17448469625593E-02, -0.26941758580675E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    ( 0.57097220107201E-01, -0.66276501952818E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.58146952525119E-01,  0.24877890912450E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    ( 0.13920225511499E-01, -0.10807734414621E-01)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    ( 0.51187302221919E-02, -0.66963069965858E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    (-0.40364376097742E+00,  0.89435925869988E+00)    ( 1.000000027, -0.000000008)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.14616928160065E-01,  0.71810389856091E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.27593626454688E-01,  0.16092052298644E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.24210558013227E-01,  0.59700466208152E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.83530242709994E-02,  0.15816281852478E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    ( 0.65988835904654E-03, -0.47422764308275E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    ( 0.11913679917781E+00, -0.29496006330683E-01)    ( 0.999999971, -0.000000007)
boxcoeff(d0x23x1x4,h1,h2,h3)    (-0.11796917636595E+00,  0.10411788330217E+01)    ( 1.000000010, -0.000000002)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.18554592172615E-01,  0.16664453928464E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.90630196973995E-03, -0.23382321787302E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    (-0.49780687522398E-01,  0.40286208546666E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.42273244759748E-02,  0.44162675589008E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.28459684853251E+00, -0.21344035444316E+00)    ( 0.999999966, -0.000000011)
boxcoeff(d0x14x2x3,h1,h2,h3)    ( 0.39792991504799E-02, -0.20007981991459E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.10886401822979E-01, -0.42268324450391E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    (-0.11910899319945E-02,  0.35625517798551E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    (-0.11529795594487E-01,  0.12238432322699E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.54217019681749E-02,  0.14981601057426E-02)    ( 1.000000000, -0.000000000)

               C0x1x2(1,2,3)    ( 0.30105625274256E+00,  0.63999351057122E-01)    ( 0.999999958,  0.000000009)
               C0x1x2(2,3,1)    (-0.10676948523287E-01, -0.22697345447430E-02)    ( 1.000000000, -0.000000000)
               C0x1x4(1,2,3)    (-0.53642554616665E-01, -0.16528970665877E+01)    ( 0.999999968, -0.000000001)
               C0x1x4(2,3,1)    ( 0.46684801687934E+00, -0.24180335228854E+00)    ( 1.000000006, -0.000000006)
               C0x1x4(3,1,2)    (-0.65096245856108E-01, -0.48959349680463E-01)    ( 1.000000000,  0.000000000)
              C0x3x12(1,2,3)    ( 0.29161613993421E+00,  0.90505274852503E-01)    ( 0.999999994,  0.000000002)
              C0x3x12(2,3,1)    (-0.16264214202134E+01,  0.66257035527066E+01)    ( 1.000000030, -0.000000012)
              C0x3x12(3,1,2)    ( 0.82248227012517E-01,  0.17484550167776E-01)    ( 1.000000000, -0.000000000)
              C0x4x12(1,2,3)    (-0.42692692897052E+00,  0.30893143378242E+00)    ( 0.999999975, -0.000000003)
              C0x4x12(2,3,1)    ( 0.50608377948845E+00, -0.14148902144696E+01)    ( 1.000000026, -0.000000014)
             C0x1x234(1,2,3)    ( 0.73891060292109E+00, -0.16028833572610E+01)    ( 1.000000006, -0.000000011)
             C0x1x234(2,3,1)    (-0.38062666926825E+00,  0.29813472389547E+00)    ( 0.999999997, -0.000000027)
             C0x1x234(3,1,2)    (-0.19126137604023E-01,  0.26890283197091E-02)    ( 1.000000000,  0.000000000)
             C0x12x34(1,2,3)    ( 0.50859747808603E+00, -0.24812253198371E+00)    ( 0.999999979, -0.000000018)
             C0x12x34(2,3,1)    ( 0.18838524983983E+00, -0.17398312976925E+01)    ( 0.999999983,  0.000000003)
             C0x4x123(1,2,3)    (-0.10361970428716E+01,  0.36780757328748E+01)    ( 0.999999984, -0.000000002)

                       B0x12    ( 0.67993396976361E+00,  0.14454219910780E+00)    ( 1.000000005, -0.000000006)
                       B0x23    ( 0.58135059619678E-01,  0.12358507938077E-01)    ( 1.000000000, -0.000000000)
                      B0x123    (-0.73806902938329E+00, -0.15690070704588E+00)    ( 0.999999964,  0.000000012)

                    rational    ( 0.35818219184875E+01,  0.76143336296082E+00)    ( 0.999999994,  0.000000003)

 helicity (1 = minus, 2 = plus)           2           2           1

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.54793584952717E-02, -0.12581487761706E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    ( 0.90676798424261E-03, -0.35766621335439E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    ( 0.25190146277581E-01, -0.29553637404786E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    ( 0.11850797213270E-01,  0.44551354164035E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x3x4,h1,h2,h3)    ( 0.17495735183695E-02,  0.75260060010980E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.10625626319437E-01,  0.18703611558702E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.57534836381690E-01,  0.14501841308902E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.32978345510790E-02, -0.13567555395652E-04)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.21585694423884E-01,  0.76659039098435E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.21899433979091E-01, -0.44854849554095E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    (-0.68624603658994E-02, -0.88663551998140E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    (-0.12782164696865E-01,  0.63470794265991E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    (-0.18281301200755E+00, -0.35933515167206E+00)    ( 0.999999987,  0.000000012)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.30034301546340E-01, -0.70549868940782E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.52198800219736E-02,  0.61326113453605E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.66456096509176E-02,  0.55918915458297E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.18234548518350E-01, -0.34844999802280E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    (-0.57135035395042E-03, -0.58220739681163E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.13264201525531E-01,  0.14340620430858E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x1x4,h1,h2,h3)    (-0.20675348550476E+00, -0.63567686171570E-01)    ( 0.999999970,  0.000000009)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.43678573611051E-01, -0.52020051354670E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.32231639003160E-02,  0.21050281887509E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    (-0.97691334141659E-03, -0.73444448129360E-01)    ( 1.000000000,  0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.66665696589095E-02, -0.15786067428784E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.40834118742547E-02, -0.33723147273872E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x14x2x3,h1,h2,h3)    (-0.50635512635999E-02, -0.37898063045493E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.16832149667050E-01, -0.22024014064017E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.10542554880614E-01, -0.30891273342167E-01)    ( 1.000000000, -0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    ( 0.26888408591286E-02,  0.13340643443543E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.24694282420505E-01, -0.20131381712324E-01)    ( 1.000000000,  0.000000000)

               C0x1x2(2,3,1)    ( 0.16823587676545E-02, -0.25907471639393E-02)    ( 1.000000000, -0.000000000)
               C0x1x2(3,1,2)    ( 0.25235381514817E-01, -0.38861207459090E-01)    ( 1.000000000,  0.000000000)
               C0x1x4(1,2,3)    ( 0.39388266682276E+00, -0.40312367712711E-02)    ( 1.000000012,  0.000000000)
               C0x1x4(2,3,1)    (-0.20555578825551E-03,  0.16304369380595E-01)    ( 1.000000000,  0.000000000)
               C0x1x4(3,1,2)    (-0.19716440402310E-01,  0.14196319105973E+00)    ( 1.000000050, -0.000000007)
              C0x3x12(1,2,3)    ( 0.26941264178883E-01, -0.41488180230245E-01)    ( 1.000000000,  0.000000000)
              C0x3x12(2,3,1)    (-0.16758243308941E+01, -0.91300861350182E+00)    ( 1.000000017, -0.000000019)
              C0x3x12(3,1,2)    ( 0.39693881297066E-01, -0.61331581395058E-01)    ( 1.000000000, -0.000000000)
              C0x4x12(2,3,1)    ( 0.35142007997371E+00,  0.50651520558297E+00)    ( 1.000000006, -0.000000006)
              C0x4x12(3,1,2)    ( 0.96357515850183E-02, -0.99263434223139E-01)    ( 1.000000000,  0.000000000)
             C0x1x234(1,2,3)    ( 0.33928027023314E+00,  0.46962947630153E+00)    ( 1.000000006,  0.000000020)
             C0x1x234(2,3,1)    (-0.18456606298490E-01,  0.19447410822954E-01)    ( 1.000000000,  0.000000000)
             C0x1x234(3,1,2)    (-0.45631523822603E-01, -0.44672380226944E-01)    ( 1.000000000,  0.000000000)
             C0x12x34(2,3,1)    ( 0.36969041148384E+00, -0.26988915424721E-01)    ( 0.999999982, -0.000000001)
             C0x12x34(3,1,2)    ( 0.55767607370389E-01,  0.60682919136469E-01)    ( 1.000000000,  0.000000000)
             C0x4x123(1,2,3)    (-0.72770410365542E+00, -0.78797879422606E+00)    ( 1.000000015,  0.000000019)

                       B0x23    (-0.39529350077944E+00,  0.60873193979652E+00)    ( 1.000000014, -0.000000014)
                       B0x13    (-0.12455150520246E+00,  0.19180300009226E+00)    ( 1.000000025, -0.000000015)
                      B0x123    ( 0.51984500598190E+00, -0.80053493988878E+00)    ( 0.999999978,  0.000000011)

                    rational    (-0.67947816848755E+01,  0.10463619232178E+02)    ( 0.999999974,  0.000000005)

 helicity (1 = minus, 2 = plus)           2           2           2

 INTEGRAL COEFFICIENT            VALUE                                             RATIO TO KNOWN RESULT

 boxcoeff(d0x1x2x3,h1,h2,h3)    ( 0.25984220496694E-02,  0.47748233336126E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x1,h1,h2,h3)    (-0.15324536160911E-02, -0.25015142944441E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x1x2,h1,h2,h3)    ( 0.21759697510762E-01,  0.30561239323443E-01)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x1x2x4,h1,h2,h3)    ( 0.24891217779961E-02,  0.14177327680187E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x2x3x4,h1,h2,h3)    ( 0.48852261333013E-03, -0.83359791947099E-03)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x3x1x4,h1,h2,h3)    (-0.15849078072314E-02, -0.53444009888795E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x2x4x1,h1,h2,h3)    ( 0.10568993152452E-01,  0.70856332211640E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x3x4x2,h1,h2,h3)    (-0.33857769552508E-02, -0.36316519875095E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x1x4x3,h1,h2,h3)    (-0.59706453559788E-02, -0.56814294470766E-02)    ( 1.000000000, -0.000000000)
 boxcoeff(d0x4x1x2,h1,h2,h3)    ( 0.49221814634820E-02,  0.51794155730528E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x2x3,h1,h2,h3)    (-0.94263080136107E-03,  0.16835618796765E-02)    ( 1.000000000,  0.000000000)
 boxcoeff(d0x4x3x1,h1,h2,h3)    (-0.78225224956842E-03, -0.23163718751729E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x1x23x4,h1,h2,h3)    ( 0.38144191611586E-02,  0.44690574478725E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x2x13x4,h1,h2,h3)    ( 0.28295266649199E-02,  0.65958212758320E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x3x12x4,h1,h2,h3)    (-0.12539247959390E-02, -0.24042740531929E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x1x24x3,h1,h2,h3)    (-0.18992354808820E-02, -0.26246193663914E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x2x34x1,h1,h2,h3)    ( 0.46259209977649E-02,  0.59500507687243E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x3x14x2,h1,h2,h3)    (-0.10975520126585E-02, -0.12782799060222E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x3x4,h1,h2,h3)    (-0.35784013192242E-02, -0.45208397270705E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x1x4,h1,h2,h3)    ( 0.26627303960140E-02,  0.83190771379303E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x2x4,h1,h2,h3)    ( 0.63869742696033E-02,  0.45387334005406E-02)    ( 1.000000000,  0.000000000)
boxcoeff(d0x12x4x3,h1,h2,h3)    (-0.85474873341394E-03, -0.22402905538586E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x23x4x1,h1,h2,h3)    ( 0.15907741131433E-02,  0.76121016109879E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x13x4x2,h1,h2,h3)    ( 0.17854377381102E-02,  0.27469442048388E-03)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x1x2,h1,h2,h3)    ( 0.16736486583072E-02, -0.70920338768246E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x14x2x3,h1,h2,h3)    (-0.82766735823284E-03,  0.10743481704276E-03)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x3x1,h1,h2,h3)    (-0.25612474866434E-02, -0.16501896443036E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x34x2x1,h1,h2,h3)    ( 0.33004864657719E-02,  0.76359946902967E-02)    ( 1.000000000, -0.000000000)
boxcoeff(d0x14x3x2,h1,h2,h3)    ( 0.80440543611211E-03,  0.84361438168227E-04)    ( 1.000000000,  0.000000000)
boxcoeff(d0x24x1x3,h1,h2,h3)    (-0.45217364023186E-03, -0.39979095831761E-03)    ( 1.000000000,  0.000000000)

               C0x1x4(1,2,3)    ( 0.36980081924630E-02,  0.56947450336085E-02)    ( 1.000000000,  0.000000000)
               C0x1x4(2,3,1)    ( 0.82712945427116E-02,  0.12737374031410E-01)    ( 1.000000000,  0.000000000)
               C0x1x4(3,1,2)    (-0.55604972242584E-02, -0.85628836671529E-02)    ( 1.000000000,  0.000000000)
              C0x3x12(1,2,3)    ( 0.26941264178883E-01,  0.41488180230245E-01)    ( 1.000000000, -0.000000000)
              C0x3x12(2,3,1)    (-0.22221228914968E-01, -0.34219565349288E-01)    ( 1.000000000,  0.000000000)
              C0x3x12(3,1,2)    (-0.45794835071490E-01, -0.70521723050752E-01)    ( 1.000000000,  0.000000000)
             C0x1x234(1,2,3)    ( 0.32362451695368E-02,  0.49836534013962E-02)    ( 1.000000000,  0.000000000)
             C0x1x234(2,3,1)    ( 0.60192287344605E-02,  0.92693069235447E-02)    ( 1.000000000, -0.000000000)
             C0x1x234(3,1,2)    (-0.28466683930811E-02, -0.43837249270753E-02)    ( 1.000000000,  0.000000000)


                    rational    (-0.13523277044296E+01, -0.20825159549713E+01)    ( 1.000000013,  0.000000025)



==> anc/fortran/amptriHggg.f <==
      module amptriHggg_generic
      implicit none
      public amptriHggg,amptriHggg_qp

      interface amptriHggg
      module procedure amptriHggg,amptriHggg_qp
      end interface

      contains

      subroutine amptriHggg(mtsq,p1,p2,p3,Dint,Cint,Bint,A2,A4)
      use double_precision
      use sprod_dp
      include 'Inc/amptriHggg_inc.f'
      end subroutine amptriHggg

      subroutine amptriHggg_qp(mtsq,p1,p2,p3,Dint,Cint,Bint,A2,A4)
      use quad_precision
      use sprod_qp
      include 'Inc/amptriHggg_inc.f'
      end subroutine amptriHggg_qp

      end module amptriHggg_generic




==> anc/fortran/boxsum.f <==
      module boxsum_generic
      implicit none
      public boxsum,boxsum_qp

      interface boxsum
      module procedure boxsum,boxsum_qp
      end interface

      contains

      subroutine boxsum(p1,p2,p3,p4,mhsq,boxcoeff,resm0)
      use double_precision
      use sprod_dp
      include 'Inc/boxsum_inc.f'
      end subroutine boxsum

      subroutine boxsum_qp(p1,p2,p3,p4,mhsq,boxcoeff,resm0)
      use quad_precision
      use sprod_qp
      include 'Inc/boxsum_inc.f'
      end subroutine boxsum_qp

      end module boxsum_generic




==> anc/fortran/boxsum2.f <==
      module boxsum2_generic
      implicit none
      public boxsum2,boxsum2_qp

      interface boxsum2
      module procedure boxsum2,boxsum2_qp
      end interface

      contains

      subroutine boxsum2(p1,p2,p3,mhsq,tricoeff,boxcoeff,resm0)
      use double_precision
      use sprod_dp
      include 'Inc/boxsum2_inc.f'
      end subroutine boxsum2

      subroutine boxsum2_qp(p1,p2,p3,mhsq,tricoeff,boxcoeff,resm0)
      use quad_precision
      use sprod_qp
      include 'Inc/boxsum2_inc.f'
      end subroutine boxsum2_qp

      end module boxsum2_generic




==> anc/fortran/constants.f <==

      real(dp),parameter:: zip=0._dp
      real(dp),parameter:: zero=0._dp
      real(dp),parameter:: one=1._dp
      real(dp),parameter:: two=2._dp
      real(dp),parameter:: three=3._dp
      real(dp),parameter:: four=4._dp
      real(dp),parameter:: five=5._dp
      real(dp),parameter:: six=6._dp
      real(dp),parameter:: seven=7._dp
      real(dp),parameter:: eight=8._dp
      real(dp),parameter:: nine=9._dp
      real(dp),parameter:: ten=10._dp
      real(dp),parameter:: eleven=11._dp
      real(dp),parameter:: twelve=12._dp
      real(dp),parameter:: sixteen=16._dp
      real(dp),parameter:: half=0.5_dp
      real(dp),parameter:: quarter=0.25_dp


      real(dp),parameter:: pi=3.14159265358979311599796346854418516_dp
      real(dp),parameter:: pisq=pi*pi
      real(dp),parameter:: pisqo6=pisq/six
      real(dp),parameter:: twopi=two*pi
      real(dp),parameter:: fourpi=four*pi
      real(dp),parameter:: pion4=pi/four
      real(dp),parameter:: pion10=pi/ten
      real(dp),parameter:: pisqm8=pisq-eight

      real(dp),parameter:: rt2=1.414213562373095048801688724209698079_dp
      real(dp),parameter:: twort2=two*rt2
      real(dp),parameter:: fourrt2=four*rt2
! sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.797884560802865355879892119868764_dp
      complex(dp),parameter:: im=(zip,one)
      complex(dp),parameter:: impi=(zip,pi)
      complex(dp),parameter:: czip=(zip,zip)
      complex(dp),parameter:: cone=(one,zip)
      complex(dp),parameter:: ctwo=(two,zip)
      complex(dp),parameter:: chalf=(half,zip)

      real(dp),parameter:: cf=four/three
      real(dp),parameter:: ca=three
      real(dp),parameter:: xn=three
      real(dp),parameter:: Nc=three
      real(dp),parameter:: Ncinv=one/three
      real(dp),parameter:: xnsq=nine
      real(dp),parameter:: v=eight
      real(dp),parameter:: tr=half,TF=half
      real(dp),parameter:: Von4=two
      real(dp),parameter:: ninth=one/nine
      real(dp),parameter:: xn4=xnsq-four
      real(dp),parameter:: qu=two/three
      real(dp),parameter:: qd=-one/three
      real(dp),parameter:: qe=-one
      real(dp),parameter:: spinave=one/four
      real(dp),parameter:: aveqq=spinave/xnsq
      real(dp),parameter:: aveqg=spinave/xn/v
      real(dp),parameter:: avegg=spinave/v**2
      real(dp),parameter:: aem=one/137.035989_dp


      real(dp),parameter:: nbGeV2=0.389379e6_dp
      real(dp),parameter:: pbGeV2=0.389379e9_dp
      real(dp),parameter:: fbGeV2=0.389379e12_dp
!----decifemtobarns
      real(dp),parameter:: dfbGeV2=0.389379e13_dp
      real(dp),parameter:: overa=pbGeV2/xn/256._dp/pi
      integer,parameter:: nloop=2, fn=-5



==> anc/fortran/constructqagHH.f <==
      module constructqagHH_generic
      implicit none
      public constructqagHH,constructqagHH_qp

      interface constructqagHH
      module procedure constructqagHH,constructqagHH_qp
      end interface

      contains

      subroutine constructqagHH(p1,p2,p3,mtsq,mhsq,kappa,za,zb,zap4b,zbp4a,zap5b,zbp5a,Bint,Cint,Dint,qagHHamp)
      use double_precision
      use sprod_dp
      use piDpj_dp
      use qagHHcoeff_generic
      include 'Inc/constructqagHH_inc.f'
      end subroutine constructqagHH

      subroutine constructqagHH_qp(p1,p2,p3,mtsq,mhsq,kappa,za,zb,zap4b,zbp4a,zap5b,zbp5a,Bint,Cint,Dint,qagHHamp)
      use quad_precision
      use sprod_qp
      use piDpj_qp
      use qagHHcoeff_generic
      include 'Inc/constructqagHH_inc.f'
      end subroutine constructqagHH_qp

      end module constructqagHH_generic


==> anc/fortran/cplx.h <==
      complex(dp):: cplx1,cplx2
      real(kind=dp):: xxxx,yyyy
      cplx1(xxxx)=cmplx(xxxx,0._dp,kind=dp)
      cplx2(xxxx,yyyy)=cmplx(xxxx,yyyy,kind=dp)


==> anc/fortran/dhat1x2x3gggHHmpm_gen.f <==
      module dhat1x2x3gggHHmpm_gen
      implicit none
      public dhat1x2x3gggHHmpm_anal,dhat1x2x3gggHHmpm_anal_qp

      interface dhat1x2x3gggHHmpm_anal
      module procedure dhat1x2x3gggHHmpm_anal,dhat1x2x3gggHHmpm_anal_qp
      end interface

      contains
      function dhat1x2x3gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      include 'Inc/dhat1x2x3gggHHmpm_inc.f'
      end function dhat1x2x3gggHHmpm_anal

      function dhat1x2x3gggHHmpm_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x2x3gggHHmpm_anal)
      use quad_precision
      use sprod_qp
      include 'Inc/dhat1x2x3gggHHmpm_inc.f'
      end function dhat1x2x3gggHHmpm_anal_qp

      end module dhat1x2x3gggHHmpm_gen


==> anc/fortran/dhat1x2x4gggHHmpm_gen.f <==
!     dhat1x2x4 mpm - KCheck:  (-0.5663401597008078-1.1871449073027525j) - G.52
      module dhat1x2x4gggHHmpm_gen
      implicit none
      public dhat1x2x4gggHHmpm_anal,dhat1x2x4gggHHmpm_anal_qp

      interface dhat1x2x4gggHHmpm_anal
      module procedure dhat1x2x4gggHHmpm_anal,dhat1x2x4gggHHmpm_anal_qp
      end interface

      contains
      function dhat1x2x4gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      include 'Inc/dhat1x2x4gggHHmpm_inc.f'
      end function dhat1x2x4gggHHmpm_anal

      function dhat1x2x4gggHHmpm_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x2x4gggHHmpm_anal)
      use quad_precision
      use sprod_qp
      include 'Inc/dhat1x2x4gggHHmpm_inc.f'
      end function dhat1x2x4gggHHmpm_anal_qp

      end module dhat1x2x4gggHHmpm_gen


==> anc/fortran/dhat1x2x4gggHHpmm_gen.f <==
      module dhat1x2x4gggHHpmm_gen
      implicit none
      public dhat1x2x4gggHHpmm_anal,dhat1x2x4gggHHpmm_anal_qp

      interface dhat1x2x4gggHHpmm_anal
      module procedure dhat1x2x4gggHHpmm_anal,dhat1x2x4gggHHpmm_anal_qp
      end interface

      contains
      function dhat1x2x4gggHHpmm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      include 'Inc/dhat1x2x4gggHHpmm_inc.f'
      end function dhat1x2x4gggHHpmm_anal

      function dhat1x2x4gggHHpmm_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x2x4gggHHpmm_anal)
      use quad_precision
      use sprod_qp
      include 'Inc/dhat1x2x4gggHHpmm_inc.f'
      end function dhat1x2x4gggHHpmm_anal_qp

      end module dhat1x2x4gggHHpmm_gen


==> anc/fortran/dhat1x4x23gggHHmmp_gen.f <==
      module dhat1x4x23gggHHmmp_gen
      implicit none
      public dhat1x4x23gggHHmmp_anal,dhat1x4x23gggHHmmp_anal_qp

      interface dhat1x4x23gggHHmmp_anal
      module procedure dhat1x4x23gggHHmmp_anal,
     & dhat1x4x23gggHHmmp_anal_qp
      end interface

      contains
      function dhat1x4x23gggHHmmp_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      use dhat1x4x23gggHHmmpunsym_gen
      include 'Inc/dhat1x4x23gggHHmmp_inc.f'
      end function dhat1x4x23gggHHmmp_anal

      function dhat1x4x23gggHHmmp_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x4x23gggHHmmp_anal)
      use quad_precision
      use sprod_qp
      use dhat1x4x23gggHHmmpunsym_gen
      include 'Inc/dhat1x4x23gggHHmmp_inc.f'
      end function dhat1x4x23gggHHmmp_anal_qp

      end module dhat1x4x23gggHHmmp_gen


==> anc/fortran/dhat1x4x23gggHHmmpunsym_gen.f <==
      module dhat1x4x23gggHHmmpunsym_gen
      implicit none
      public dhat1x4x23gggHHmmpunsym_anal,dhat1x4x23gggHHmmpunsym_anal_qp

      interface dhat1x4x23gggHHmmpunsym_anal
      module procedure dhat1x4x23gggHHmmpunsym_anal,
     & dhat1x4x23gggHHmmpunsym_anal_qp
      end interface

      contains
      function dhat1x4x23gggHHmmpunsym_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      include 'Inc/dhat1x4x23gggHHmmpunsym_inc.f'
      end function dhat1x4x23gggHHmmpunsym_anal

      function dhat1x4x23gggHHmmpunsym_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x4x23gggHHmmpunsym_anal)
      use quad_precision
      use sprod_qp
      include 'Inc/dhat1x4x23gggHHmmpunsym_inc.f'
      end function dhat1x4x23gggHHmmpunsym_anal_qp

      end module dhat1x4x23gggHHmmpunsym_gen


==> anc/fortran/dhat1x4x2gggHHmpm_gen.f <==
      module dhat1x4x2gggHHmpm_gen
      implicit none
      public dhat1x4x2gggHHmpm_anal,dhat1x4x2gggHHmpm_anal_qp

      interface dhat1x4x2gggHHmpm_anal
      module procedure dhat1x4x2gggHHmpm_anal,dhat1x4x2gggHHmpm_anal_qp
      end interface

      contains
      function dhat1x4x2gggHHmpm_anal(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
      use double_precision
      use sprod_dp
      include 'Inc/dhat1x4x2gggHHmpm_inc.f'
      end function dhat1x4x2gggHHmpm_anal

      function dhat1x4x2gggHHmpm_anal_qp(p1,p2,p3,zap4b,zap5b,
     & mtsq,Mhsq,za,zb,res0)
     & result(dhat1x4x2gggHHmpm_anal)
      use quad_precision
      use sprod_qp
      include 'Inc/dhat1x4x2gggHHmpm_inc.f'
      end function dhat1x4x2gggHHmpm_anal_qp

      end module dhat1x4x2gggHHmpm_gen


==> anc/fortran/dot.f <==
      module dot_generic
      implicit none
      public dot,dot_qp

      interface dot
      module procedure dot,dot_qp
      end interface

      interface dotpr
      module procedure dotpr,dotpr_qp
      end interface

      contains

      function dot(p,i,j,pi2,pj2)
      use double_precision
      include 'Inc/dot_inc.f'
      end function dot

      function dotpr(p,q,p2,q2)
      use double_precision
      include 'Inc/dotpr_inc.f'
      end function dotpr

      function dot_qp(p,i,j,pi2,pj2) result(dot)
      use quad_precision
      include 'Inc/dot_inc.f'
      end function dot_qp

      function dotpr_qp(p,q,p2,q2) result(dotpr)
      use quad_precision
      include 'Inc/dotpr_inc.f'
      end function dotpr_qp

      end module dot_generic




==> anc/fortran/fillboxcoeffs_effectivepent_notr5sq_gen.f <==
      module fillboxcoeffs_effectivepent_notr5sq_gen
! This routine computes the box coefficients using a combination of the
! effective pentagon coefficients and box remainders,
! with suitable reduction factors applied      
      implicit none
      public fillboxcoeffs_effectivepent_notr5sq,fillboxcoeffs_effectivepent_notr5sq_qp

      interface fillboxcoeffs_effectivepent_notr5sq
      module procedure fillboxcoeffs_effectivepent_notr5sq,fillboxcoeffs_effectivepent_notr5sq_qp
      end interface

      contains
      subroutine fillboxcoeffs_effectivepent_notr5sq(mtsq,mhsq,za,zb,zap4b,zap5b,boxcoeff,boxcoeffm0)
      use double_precision
      use sprod_dp
      include 'fillboxcoeffs_effectivepent_notr5sq_inc.f'
      return
      end subroutine fillboxcoeffs_effectivepent_notr5sq

      subroutine fillboxcoeffs_effectivepent_notr5sq_qp(mtsq,mhsq,za,zb,zap4b,zap5b,boxcoeff,boxcoeffm0)
      use quad_precision
      use sprod_qp
      include 'fillboxcoeffs_effectivepent_notr5sq_inc.f'
      end subroutine fillboxcoeffs_effectivepent_notr5sq_qp

      end module fillboxcoeffs_effectivepent_notr5sq_gen


==> anc/fortran/fillboxcoeffs_effectivepent_notr5sq_inc.f <==
! Implementation of box coefficients in 0 -> gggHH amplitude
! in J. M. Campbell, G. De Laurentis and R. K. Ellis,
!``Analytic amplitudes for a pair of Higgs bosons in association with three partons,''
! [arXiv:2408.12686 [hep-ph]].

! This routine computes the box coefficients using a combination of the
! effective pentagon coefficients and box remainders,
! with suitable reduction factors applied
      use fillpenttobox_gen
      use Eff1x2x3x4mmp_gen	! this had no tr5^2 to begin with
      use Eff1x2x4x3mmp_gen	! this had no tr5^2 to begin with
      use Eff1x2x3x4mmm_gen	! this had no tr5^2 to begin with
      use Eff1x2x4x3mmm_gen	! this had no tr5^2 to begin with
      use Eff1x2x3x4mpm_notr5sq_gen
      use Eff1x2x4x3mpm_notr5sq_gen
      use Effboxesmmm_notr5sq_gen
      use Effboxesmmp_notr5sq_gen
      use Effboxesmpm_notr5sq_gen
      use Effboxespmm_notr5sq_gen
      include 'zprods_decl.f'
      complex(dp):: box1x2x3,box1x2x4,
     & box2x4x1,box23x4x1,box23x1x4
      complex(dp):: box1x2x3m0,box1x2x4m0,
     & box2x4x1m0,box23x4x1m0,box23x1x4m0
      complex(dp):: boxcoeff(30,2,2,2),boxcoeffm0(30,2,2,2),fac
      complex(dp):: trueboxcoeff(30,2,2,2),trueboxcoeffm0(30,2,2,2)
! pointer to orderings of 1,2,3 in pentagon coefficients
!      integer, parameter:: j123=1, j231=2, j312=3, j213=4, j321=5, j132=6
      integer j123,j231,j312,j213,j321,j132
      complex(dp):: zap4b(mxpart,mxpart),zap5b(mxpart,mxpart)
      real(dp):: mtsq,mhsq,Cred(5,6),Cred2(5,6),Credm0(5,6),Cred2m0(5,6)
      real(dp):: Credswap(5,6),Cred2swap(5,6),Credm0swap(5,6),Cred2m0swap(5,6)
      integer:: j,h1,h2,h3,jh1,jh2,jh3,hh(3)
      integer, parameter:: jj1(6) = [1,2,3,2,3,1]
      integer, parameter:: jj2(6) = [2,3,1,1,2,3]
      integer, parameter:: jj3(6) = [3,1,2,3,1,2]
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
      complex(dp):: tmp,penta,pentb,penta0,pentb0

! compute reduction coefficients from pentagons to boxes
      call fillpenttobox(mtsq,mhsq,Cred,Cred2,.false.)
      call fillpenttobox(0._dp,mhsq,Credm0,Cred2m0,.false.)
! compute reduction coefficients from pentagons to boxes with 4<>5
! (these could be obtained by remapping but I think this is clearer)
      call fillpenttobox(mtsq,mhsq,Credswap,Cred2swap,.true.)
      call fillpenttobox(0._dp,mhsq,Credm0swap,Cred2m0swap,.true.)
      
      trueboxcoeff=0._dp
      trueboxcoeffm0=0._dp

! Cross-checks with GdL numbers at KCheck point
!      write(6,*) 'Checks of raw coefficients'
!      call Eff1x2x3x4mpm_notr5sq(1,2,3,mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
!      write(6,*) 'Eff1x2x3x4mpm_notr5sq',penta,penta/(0.008984848616442616_dp,-0.03767436314999962_dp)
!      call Eff1x2x4x3mpm_notr5sq(1,2,3,mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
!      write(6,*) 'Eff1x2x4x3mpm_notr5sq',pentb,pentb/(-0.0031560091233099924_dp,+0.12554184642289157_dp)
!      call Effboxesmmp_notr5sq(1,2,3,mtsq,mhsq,za,zb,zap4b,zap5b,
!     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
!     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)
!      write(6,*) 'd1x4x2mmp',box2x4x1,box2x4x1/(-0.6664535692462187_dp,+0.430280168815693_dp)
!      write(6,*) 'd4x1x23mmp',box23x1x4,box23x1x4/(-0.2625687166870193_dp,+0.10422422110797075_dp)
!      write(6,*) 'd1x4x23mmp',box23x4x1,box23x4x1/(-0.0022392254767212966_dp,+0.07043896003766392_dp)
!      call Effboxesmpm_notr5sq(1,2,3,mtsq,mhsq,za,zb,zap4b,zap5b,
!     & box1x2x3,box1x2x4,box2x4x1,
!     & box1x2x3m0,box1x2x4m0,box2x4x1m0)
!      write(6,*) 'd1x2x3mpm',box1x2x3,box1x2x3/(0.10464464946349233_dp,-0.2388862974639545_dp) 
!      write(6,*) 'd1x2x4mpm',box1x2x4,box1x2x4/(-0.5663401597008078_dp,-1.1871449073027525_dp)
!      write(6,*) 'd1x4x2mpm',box2x4x1,box2x4x1/(-0.011069482046292321_dp,+0.022811987701607965_dp) 
!      call Effboxespmm_notr5sq(1,2,3,mtsq,mhsq,za,zb,zap4b,zap5b,
!     & box1x2x4,box23x4x1,box23x1x4,
!     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
!      write(6,*) 'd1x2x4pmm',box1x2x4,box1x2x4/(4.835303530117031_dp,-10.622214842327507_dp)
!      write(6,*)
!      stop

      do j=1,3

      if (j == 1) then
        j123=1; j231=2; j312=3; j213=4; j321=5; j132=6
      elseif (j == 2) then
        j123=2; j231=3; j312=1; j213=5; j321=6; j132=4
      elseif (j == 3) then
        j123=3; j231=1; j312=2; j213=6; j321=4; j132=5
      endif
      
c--- mmm
      call Effboxesmmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      fac=1._dp/(zb(jj1(j),jj2(j))*zb(jj2(j),jj3(j))*zb(jj3(j),jj1(j)))

! Implementation of equation (7.23)
      call Eff1x2x3x4mmm(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmm(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
     
      tmp=box1x2x3+fac*(
     &    + Cred(5,j123)*penta
     &    + Cred(5,j321)*pentb)
      boxcoeff(d0x1x2x3,1,1,1)=tmp
     
      tmp=box1x2x3m0+fac*(
     &    + Credm0(5,j123)*penta0
     &    + Credm0(5,j321)*pentb0)
      boxcoeffm0(d0x1x2x3,1,1,1)=tmp
     

! Implementation of equation (7.25)
      call Eff1x2x3x4mmm(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j312)*penta
     &    + Cred2(5,j123)*pentb)
      boxcoeff(d0x1x2x4,1,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0(1,j312)*penta0
     &    + Cred2m0(5,j123)*pentb0)
      boxcoeffm0(d0x1x2x4,1,1,1)=tmp

! Implementation of equation (7.29)
      call Eff1x2x3x4mmm(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box23x1x4+fac*(
     &    + Cred(2,j231)*penta
     &    + Cred(2,j321)*pentb)
      boxcoeff(d0x23x1x4,1,1,1)=tmp

      tmp=box23x1x4m0+fac*(
     &    + Credm0(2,j231)*penta0
     &    + Credm0(2,j321)*pentb0)
      boxcoeffm0(d0x23x1x4,1,1,1)=tmp

! Implementation of equation (7.31)
      call Eff1x2x4x3mmm(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box23x4x1+fac*(
     &    + Cred2(2,j231)*penta
     &    + Cred2(2,j321)*pentb)
      boxcoeff(d0x23x4x1,1,1,1)=tmp

      call Eff1x2x4x3mmm(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box23x4x1m0+fac*(
     &    + Cred2m0(2,j231)*penta0
     &    + Cred2m0(2,j321)*pentb0)
      boxcoeffm0(d0x23x4x1,1,1,1)=tmp


! Implementation of equation (7.27)
      call Eff1x2x4x3mmm(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box2x4x1+fac*(
     &    + Cred2(1,j312)*penta
     &    + Cred2(1,j321)*pentb)
      boxcoeff(d0x2x4x1,1,1,1)=tmp

      call Eff1x2x4x3mmm(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box2x4x1m0+fac*(
     &    + Cred2m0(1,j312)*penta0
     &    + Cred2m0(1,j321)*pentb0)
      boxcoeffm0(d0x2x4x1,1,1,1)=tmp


! repeated with 4<>5
      call Effboxesmmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      call Eff1x2x3x4mmm(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmm(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j312)*penta
     &    + Cred2swap(5,j123)*pentb)
      boxcoeff(d0x34x1x2,1,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0swap(1,j312)*penta0
     &    + Cred2m0swap(5,j123)*pentb0)
      boxcoeffm0(d0x34x1x2,1,1,1)=tmp


! repeated with 1<>2
      call Effboxesmmm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      call Eff1x2x3x4mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmm(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j321)*penta
     &    + Cred2(5,j213)*pentb)
      boxcoeff(d0x4x1x2,1,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0(1,j321)*penta0
     &    + Cred2m0(5,j213)*pentb0)
      boxcoeffm0(d0x4x1x2,1,1,1)=tmp


! repeated with 1<>2 and 4<>5
      call Effboxesmmm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      call Eff1x2x3x4mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmm(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j321)*penta
     &    + Cred2swap(5,j213)*pentb)
      boxcoeff(d0x34x2x1,1,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0swap(1,j321)*penta0
     &    + Cred2m0swap(5,j213)*pentb0)
      boxcoeffm0(d0x34x2x1,1,1,1)=tmp


! repeated with 4<>5
      call Effboxesmmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)
      call Eff1x2x3x4mmm(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x3x4mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box23x1x4+fac*(
     &    + Credswap(2,j231)*penta
     &    + Credswap(2,j321)*pentb)
      boxcoeff(d0x1x23x4,1,1,1)=tmp
      

      tmp=box23x1x4m0+fac*(
     &    + Credm0swap(2,j231)*penta0
     &    + Credm0swap(2,j321)*pentb0)
      boxcoeffm0(d0x1x23x4,1,1,1)=tmp

! repeated with 4<>5
      call Eff1x2x4x3mmm(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box2x4x1+fac*(
     &    + Cred2swap(1,j312)*penta
     &    + Cred2swap(1,j321)*pentb)
      boxcoeff(d0x2x34x1,1,1,1)=tmp

      call Eff1x2x4x3mmm(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmm(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box2x4x1m0+fac*(
     &    + Cred2m0swap(1,j312)*penta0
     &    + Cred2m0swap(1,j321)*pentb0)
      boxcoeffm0(d0x2x34x1,1,1,1)=tmp


c--- mmp
      call Effboxesmmp_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)
      
      fac=za(jj1(j),jj2(j))/(zb(jj1(j),jj2(j))**2*za(jj2(j),jj3(j))*za(jj1(j),jj3(j)))

! Implementation of equation (7.43)
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x3+fac*(
     &    + Cred(5,j123)*penta
     &    + Cred(5,j321)*pentb)
      boxcoeff(d0x1x2x3,1,1,2)=tmp

      tmp=box1x2x3m0+fac*(
     &    + Credm0(5,j123)*penta0
     &    + Credm0(5,j321)*pentb0)
      boxcoeffm0(d0x1x2x3,1,1,2)=tmp
      

! Implementation of equation (7.45)
      call Eff1x2x3x4mmp(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j312)*penta
     &    + Cred2(5,j123)*pentb)
      boxcoeff(d0x1x2x4,1,1,2)=tmp

      call Eff1x2x3x4mmp(jj2(j),jj1(j),jj3(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmp(jj1(j),jj2(j),jj3(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4m0+fac*(
     &    + Cred(1,j312)*penta0
     &    + Cred2(5,j123)*pentb0)
      boxcoeffm0(d0x1x2x4,1,1,2)=tmp
          

! Implementation of equation (7.48)
      call Eff1x2x3x4mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box23x1x4+fac*(
     &    + Cred(2,j231)*penta
     &    + Cred(2,j321)*pentb)
      boxcoeff(d0x23x1x4,1,1,2)=tmp
      

      tmp=box23x1x4m0+fac*(
     &    + Credm0(2,j231)*penta0
     &    + Credm0(2,j321)*pentb0)
      boxcoeffm0(d0x23x1x4,1,1,2)=tmp


! Implementation of equation (7.50)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box23x4x1+fac*(
     &    + Cred2(2,j231)*penta
     &    + Cred2(2,j321)*pentb)
      boxcoeff(d0x23x4x1,1,1,2)=tmp
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box23x4x1m0+fac*(
     &    + Cred2m0(2,j231)*penta0
     &    + Cred2m0(2,j321)*pentb0)
      boxcoeffm0(d0x23x4x1,1,1,2)=tmp



! pmm configurations related to mpm by reversal
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)

      tmp=box2x4x1+fac*(
     &    + Cred2(1,j312)*penta
     &    + Cred2(1,j321)*pentb)
      boxcoeff(d0x2x4x1,1,1,2)=tmp
           
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj3(j),jj2(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)

      tmp=box2x4x1m0+fac*(
     &    + Cred2m0(1,j312)*penta0
     &    + Cred2m0(1,j321)*pentb0)
      boxcoeffm0(d0x2x4x1,1,1,2)=tmp


! repeated with 4<>5
      call Eff1x2x3x4mmp(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j312)*penta
     &    + Cred2swap(5,j123)*pentb)
      boxcoeff(d0x34x1x2,1,1,2)=tmp

      call Eff1x2x3x4mmp(jj2(j),jj1(j),jj3(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj1(j),jj2(j),jj3(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4m0+fac*(
     &    + Credswap(1,j312)*penta0
     &    + Cred2swap(5,j123)*pentb0)
      boxcoeffm0(d0x34x1x2,1,1,2)=tmp
          
! repeated with 1<>2
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmp(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j321)*penta
     &    + Cred2(5,j213)*pentb)
      boxcoeff(d0x4x1x2,1,1,2)=tmp

      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mmp(jj2(j),jj1(j),jj3(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4m0+fac*(
     &    + Cred(1,j321)*penta0
     &    + Cred2(5,j213)*pentb0)
      boxcoeffm0(d0x4x1x2,1,1,2)=tmp
          

! repeated with 1<>2 and 4<>5
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j321)*penta
     &    + Cred2swap(5,j213)*pentb)
      boxcoeff(d0x34x2x1,1,1,2)=tmp

      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj2(j),jj1(j),jj3(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4m0+fac*(
     &    + Credswap(1,j321)*penta0
     &    + Cred2swap(5,j213)*pentb0)
      boxcoeffm0(d0x34x2x1,1,1,2)=tmp
          

! repeated with 4<>5
      call Effboxesmmp_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)
      
      call Eff1x2x3x4mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x3x4mmp(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box23x1x4+fac*(
     &    + Credswap(2,j231)*penta
     &    + Credswap(2,j321)*pentb)
      boxcoeff(d0x1x23x4,1,1,2)=tmp

      tmp=box23x1x4m0+fac*(
     &    + Credm0swap(2,j231)*penta0
     &    + Credm0swap(2,j321)*pentb0)
      boxcoeffm0(d0x1x23x4,1,1,2)=tmp


! pmm configurations related to mpm by reversal, with 4<>5
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)

      tmp=box2x4x1+fac*(
     &    + Cred2swap(1,j312)*penta
     &    + Cred2swap(1,j321)*pentb)
      boxcoeff(d0x2x34x1,1,1,2)=tmp
           
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj3(j),jj2(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)

      tmp=box2x4x1m0+fac*(
     &    + Cred2m0swap(1,j312)*penta0
     &    + Cred2m0swap(1,j321)*pentb0)
      boxcoeffm0(d0x2x34x1,1,1,2)=tmp


c--- mpm
      call Effboxesmpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj1(j),jj3(j))/(zb(jj1(j),jj3(j))**2*za(jj2(j),jj3(j))*za(jj1(j),jj2(j)))
      
! Implementation of equation (7.61)
      call Eff1x2x3x4mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x3+fac*(
     &    + Cred(5,j123)*penta
     &    + Cred(5,j321)*pentb)
      boxcoeff(d0x1x2x3,1,2,1)=tmp

      tmp=box1x2x3m0+fac*(
     &    + Credm0(5,j123)*penta0
     &    + Credm0(5,j321)*pentb0)
      boxcoeffm0(d0x1x2x3,1,2,1)=tmp


! Implementation of equation (7.63)
      call Eff1x2x3x4mmp(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j312)*penta
     &    + Cred2(5,j123)*pentb)
      boxcoeff(d0x1x2x4,1,2,1)=tmp
      
      tmp=box1x2x4m0+fac*(
     &    + Credm0(1,j312)*penta0
     &    + Cred2m0(5,j123)*pentb0)
      boxcoeffm0(d0x1x2x4,1,2,1)=tmp
          

! Implementation of equation (7.65)
      call Eff1x2x4x3mmp(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box2x4x1+fac*(
     &    + Cred2(1,j312)*penta
     &    + Cred2(1,j321)*pentb)
      boxcoeff(d0x2x4x1,1,2,1)=tmp

      call Eff1x2x4x3mmp(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box2x4x1m0+fac*(
     &    + Cred2m0(1,j312)*penta0
     &    + Cred2m0(1,j321)*pentb0)
      boxcoeffm0(d0x2x4x1,1,2,1)=tmp


! repeated with 4<>5
      call Effboxesmpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      call Eff1x2x3x4mmp(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j312)*penta
     &    + Cred2swap(5,j123)*pentb)
      boxcoeff(d0x34x1x2,1,2,1)=tmp
      
      tmp=box1x2x4m0+fac*(
     &    + Credm0swap(1,j312)*penta0
     &    + Cred2m0swap(5,j123)*pentb0)
      boxcoeffm0(d0x34x1x2,1,2,1)=tmp

          


! related by 2<>3 permutation
      call Effboxesmmp_notr5sq(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmp(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)

      fac=za(jj1(j),jj3(j))/(zb(jj1(j),jj3(j))**2*za(jj3(j),jj2(j))*za(jj1(j),jj2(j)))

      tmp=-(box23x1x4+fac*(
     &    + Cred(2,j321)*penta
     &    + Cred(2,j231)*pentb))
      boxcoeff(d0x23x1x4,1,2,1)=tmp

      tmp=-(box23x1x4m0+fac*(
     &    + Credm0(2,j321)*penta0
     &    + Credm0(2,j231)*pentb0))
      boxcoeffm0(d0x23x1x4,1,2,1)=tmp


! related by 2<>3 permutation
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box23x4x1+fac*(
     &    + Cred2(2,j321)*penta
     &    + Cred2(2,j231)*pentb))
      boxcoeff(d0x23x4x1,1,2,1)=tmp
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box23x4x1m0+fac*(
     &    + Cred2m0(2,j321)*penta0
     &    + Cred2m0(2,j231)*pentb0))
      boxcoeffm0(d0x23x4x1,1,2,1)=tmp


! switching from pmm to mpm 
! note pmm pentagon related to mpp by reversal
      call Effboxespmm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x4,box23x4x1,box23x1x4,
     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
      
      fac=za(jj1(j),jj3(j))/(zb(jj1(j),jj3(j))**2*za(jj2(j),jj3(j))*za(jj2(j),jj1(j)))

      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box1x2x4+fac*(
     &    + Cred(1,j321)*penta
     &    + Cred2(5,j213)*pentb))
      boxcoeff(d0x4x1x2,1,2,1)=tmp

      tmp=-(box1x2x4m0+fac*(
     &    + Credm0(1,j321)*penta0
     &    + Cred2m0(5,j213)*pentb0))
      boxcoeffm0(d0x4x1x2,1,2,1)=tmp

! 1<>2, thus switching from pmm to mpm, and 4<>5
! note pmm pentagon related to mpp by reversal
      call Effboxespmm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x4,box23x4x1,box23x1x4,
     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
      
      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=-(box1x2x4+fac*(
     &    + Credswap(1,j321)*penta
     &    + Cred2swap(5,j213)*pentb))
      boxcoeff(d0x34x2x1,1,2,1)=tmp

      tmp=-(box1x2x4m0+fac*(
     &    + Credm0swap(1,j321)*penta0
     &    + Cred2m0swap(5,j213)*pentb0))
      boxcoeffm0(d0x34x2x1,1,2,1)=tmp

! repeated with 4<>5, related by 2<>3 permutation
      call Effboxesmmp_notr5sq(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x3x4mmp(jj1(j),jj3(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)

      fac=za(jj1(j),jj3(j))/(zb(jj1(j),jj3(j))**2*za(jj3(j),jj2(j))*za(jj1(j),jj2(j)))

      tmp=-(box23x1x4+fac*(
     &    + Credswap(2,j321)*penta
     &    + Credswap(2,j231)*pentb))
      boxcoeff(d0x1x23x4,1,2,1)=tmp

      tmp=-(box23x1x4m0+fac*(
     &    + Credm0swap(2,j321)*penta0
     &    + Credm0swap(2,j231)*pentb0))
      boxcoeffm0(d0x1x23x4,1,2,1)=tmp


! 4<>5
      call Effboxesmpm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj1(j),jj3(j))/(zb(jj1(j),jj3(j))**2*za(jj2(j),jj3(j))*za(jj1(j),jj2(j)))
      
      call Eff1x2x4x3mmp(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box2x4x1+fac*(
     &    + Cred2swap(1,j312)*penta
     &    + Cred2swap(1,j321)*pentb)
      boxcoeff(d0x2x34x1,1,2,1)=tmp

      call Eff1x2x4x3mmp(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box2x4x1m0+fac*(
     &    + Cred2m0swap(1,j312)*penta0
     &    + Cred2m0swap(1,j321)*pentb0)
      boxcoeffm0(d0x2x34x1,1,2,1)=tmp


c--- pmm
! related by permutation
      call Effboxesmmp_notr5sq(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,box23x4x1,box23x1x4,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0,box23x4x1m0,box23x1x4m0)

      fac=za(jj3(j),jj2(j))/(zb(jj3(j),jj2(j))**2*za(jj2(j),jj1(j))*za(jj3(j),jj1(j)))

      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box1x2x3+fac*(
     &    + Cred(5,j321)*penta
     &    + Cred(5,j123)*pentb))
      boxcoeff(d0x1x2x3,2,1,1)=tmp

      tmp=-(box1x2x3m0+fac*(
     &    + Credm0(5,j321)*penta0
     &    + Credm0(5,j123)*pentb0))
      boxcoeffm0(d0x1x2x3,2,1,1)=tmp
      
! related by 1<>2 permutation
      call Effboxesmpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj2(j),jj1(j)))

      call Eff1x2x4x3mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=-(box2x4x1+fac*(
     &    + Cred2(1,j321)*penta
     &    + Cred2(1,j312)*pentb))
      boxcoeff(d0x2x4x1,2,1,1)=tmp

      call Eff1x2x4x3mmp(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=-(box2x4x1m0+fac*(
     &    + Cred2m0(1,j321)*penta0
     &    + Cred2m0(1,j312)*pentb0))
      boxcoeffm0(d0x2x4x1,2,1,1)=tmp


! note pmm pentagon related to mpp by reversal
! Implementation of equation (7.80)
      call Effboxespmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x4,box23x4x1,box23x1x4,
     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
      
      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj1(j),jj2(j)))

      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Cred(1,j312)*penta
     &    + Cred2(5,j123)*pentb)
      boxcoeff(d0x1x2x4,2,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0(1,j312)*penta0
     &    + Cred2m0(5,j123)*pentb0)
      boxcoeffm0(d0x1x2x4,2,1,1)=tmp

! Implementation of equation (7.82)
      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x3x4mmp(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)

      tmp=box23x1x4+fac*(
     &    + Cred(2,j321)*penta
     &    + Cred(2,j231)*pentb)
      boxcoeff(d0x23x1x4,2,1,1)=tmp

      tmp=box23x1x4m0+fac*(
     &    + Credm0(2,j321)*penta0
     &    + Credm0(2,j231)*pentb0)
      boxcoeffm0(d0x23x1x4,2,1,1)=tmp

! Implementation of equation (7.84)
      call Eff1x2x4x3mmp(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=box23x4x1+fac*(
     &    + Cred2(2,j231)*penta
     &    + Cred2(2,j321)*pentb)
      boxcoeff(d0x23x4x1,2,1,1)=tmp
      call Eff1x2x4x3mmp(jj2(j),jj3(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mmp(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box23x4x1m0+fac*(
     &    + Cred2m0(2,j231)*penta0
     &    + Cred2m0(2,j321)*pentb0)
      boxcoeffm0(d0x23x4x1,2,1,1)=tmp


! repeated with 1<>2, thus switching from mpm to pmm
      call Effboxesmpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj2(j),jj1(j)))
      
      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap4b,zap5b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=-(box1x2x4+fac*(
     &    + Cred(1,j321)*penta
     &    + Cred2(5,j213)*pentb))
      boxcoeff(d0x4x1x2,2,1,1)=tmp
      
      tmp=-(box1x2x4m0+fac*(
     &    + Credm0(1,j321)*penta0
     &    + Cred2m0(5,j213)*pentb0))
      boxcoeffm0(d0x4x1x2,2,1,1)=tmp
          
! repeated with 4<>5 
! note pmm pentagon related to mpp by reversal
      call Effboxespmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x4,box23x4x1,box23x1x4,
     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
      
      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj1(j),jj2(j)))

      call Eff1x2x3x4mpm_notr5sq(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap4b,zap5b,pentb,pentb0)
      tmp=box1x2x4+fac*(
     &    + Credswap(1,j312)*penta
     &    + Cred2swap(5,j123)*pentb)
      boxcoeff(d0x34x1x2,2,1,1)=tmp

      tmp=box1x2x4m0+fac*(
     &    + Credm0swap(1,j312)*penta0
     &    + Cred2m0swap(5,j123)*pentb0)
      boxcoeffm0(d0x34x1x2,2,1,1)=tmp

! repeated with 1<>2, thus switching from mpm to pmm, and 4<>5
      call Effboxesmpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj2(j),jj1(j)))
      
      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box1x2x4+fac*(
     &    + Credswap(1,j321)*penta
     &    + Cred2swap(5,j213)*pentb))
      boxcoeff(d0x34x2x1,2,1,1)=tmp
      
      tmp=-(box1x2x4m0+fac*(
     &    + Credm0swap(1,j321)*penta0
     &    + Cred2m0swap(5,j213)*pentb0))
      boxcoeffm0(d0x34x2x1,2,1,1)=tmp
          
! related by 1<>2 permutation, repeated with 4<>5
      call Effboxesmpm_notr5sq(jj2(j),jj1(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x3,box1x2x4,box2x4x1,
     & box1x2x3m0,box1x2x4m0,box2x4x1m0)

      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj2(j),jj1(j)))

      call Eff1x2x4x3mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj1(j),jj2(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box2x4x1+fac*(
     &    + Cred2swap(1,j321)*penta
     &    + Cred2swap(1,j312)*pentb))
      boxcoeff(d0x2x34x1,2,1,1)=tmp

      call Eff1x2x4x3mmp(jj3(j),jj2(j),jj1(j),0._dp,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x4x3mpm_notr5sq(jj3(j),jj1(j),jj2(j),0._dp,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)
      tmp=-(box2x4x1m0+fac*(
     &    + Cred2m0swap(1,j321)*penta0
     &    + Cred2m0swap(1,j312)*pentb0))
      boxcoeffm0(d0x2x34x1,2,1,1)=tmp


! repeated with 4<>5
      call Effboxespmm_notr5sq(jj1(j),jj2(j),jj3(j),mtsq,mhsq,za,zb,zap5b,zap4b,
     & box1x2x4,box23x4x1,box23x1x4,
     & box1x2x4m0,box23x4x1m0,box23x1x4m0)
      
      fac=za(jj2(j),jj3(j))/(zb(jj2(j),jj3(j))**2*za(jj1(j),jj3(j))*za(jj1(j),jj2(j)))

      call Eff1x2x3x4mmp(jj3(j),jj2(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,penta,penta0)
      call Eff1x2x3x4mmp(jj2(j),jj3(j),jj1(j),mtsq,mhsq,za,zb,zap5b,zap4b,pentb,pentb0)

      tmp=box23x1x4+fac*(
     &    + Credswap(2,j321)*penta
     &    + Credswap(2,j231)*pentb)
      boxcoeff(d0x1x23x4,2,1,1)=tmp
      
      tmp=box23x1x4m0+fac*(
     &    + Credm0swap(2,j321)*penta0
     &    + Credm0swap(2,j231)*pentb0)
      boxcoeffm0(d0x1x23x4,2,1,1)=tmp


! now put permuted coefficients in correct positions
      do h1=1,2
      do h2=1,2
      do h3=1,2
      if (h1+h2+h3 >=5) cycle	! only combinations with >=2 negative helicities 
      
      hh(jj1(j))=h1
      hh(jj2(j))=h2
      hh(jj3(j))=h3
      jh1=hh(1)
      jh2=hh(2)
      jh3=hh(3)

      if     (j == 1) then
        trueboxcoeff(d0x1x2x3,jh1,jh2,jh3)= boxcoeff(d0x1x2x3,h1,h2,h3)
        trueboxcoeff(d0x1x2x4,jh1,jh2,jh3)= boxcoeff(d0x1x2x4,h1,h2,h3)
        trueboxcoeff(d0x4x1x2,jh1,jh2,jh3)= boxcoeff(d0x4x1x2,h1,h2,h3)
        trueboxcoeff(d0x34x2x1,jh1,jh2,jh3)=boxcoeff(d0x34x2x1,h1,h2,h3)
        trueboxcoeff(d0x34x1x2,jh1,jh2,jh3)=boxcoeff(d0x34x1x2,h1,h2,h3)
        trueboxcoeff(d0x2x4x1,jh1,jh2,jh3)= boxcoeff(d0x2x4x1,h1,h2,h3)
        trueboxcoeff(d0x2x34x1,jh1,jh2,jh3)=boxcoeff(d0x2x34x1,h1,h2,h3)
        trueboxcoeff(d0x1x23x4,jh1,jh2,jh3)=boxcoeff(d0x1x23x4,h1,h2,h3)
        trueboxcoeff(d0x23x1x4,jh1,jh2,jh3)=boxcoeff(d0x23x1x4,h1,h2,h3)
        trueboxcoeff(d0x23x4x1,jh1,jh2,jh3)=boxcoeff(d0x23x4x1,h1,h2,h3)

        trueboxcoeffm0(d0x1x2x3,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x3,h1,h2,h3)
        trueboxcoeffm0(d0x1x2x4,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x4,h1,h2,h3)
        trueboxcoeffm0(d0x4x1x2,jh1,jh2,jh3)= boxcoeffm0(d0x4x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x34x2x1,jh1,jh2,jh3)=boxcoeffm0(d0x34x2x1,h1,h2,h3)
        trueboxcoeffm0(d0x34x1x2,jh1,jh2,jh3)=boxcoeffm0(d0x34x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x2x4x1,jh1,jh2,jh3)= boxcoeffm0(d0x2x4x1,h1,h2,h3)
        trueboxcoeffm0(d0x2x34x1,jh1,jh2,jh3)=boxcoeffm0(d0x2x34x1,h1,h2,h3)
        trueboxcoeffm0(d0x1x23x4,jh1,jh2,jh3)=boxcoeffm0(d0x1x23x4,h1,h2,h3)
        trueboxcoeffm0(d0x23x1x4,jh1,jh2,jh3)=boxcoeffm0(d0x23x1x4,h1,h2,h3)
        trueboxcoeffm0(d0x23x4x1,jh1,jh2,jh3)=boxcoeffm0(d0x23x4x1,h1,h2,h3)
      elseif (j == 2) then
        trueboxcoeff(d0x2x3x1,jh1,jh2,jh3)= boxcoeff(d0x1x2x3,h1,h2,h3)
        trueboxcoeff(d0x2x3x4,jh1,jh2,jh3)= boxcoeff(d0x1x2x4,h1,h2,h3)
        trueboxcoeff(d0x4x2x3,jh1,jh2,jh3)= boxcoeff(d0x4x1x2,h1,h2,h3)
        trueboxcoeff(d0x14x3x2,jh1,jh2,jh3)=boxcoeff(d0x34x2x1,h1,h2,h3)
        trueboxcoeff(d0x14x2x3,jh1,jh2,jh3)=boxcoeff(d0x34x1x2,h1,h2,h3)
        trueboxcoeff(d0x3x4x2,jh1,jh2,jh3)= boxcoeff(d0x2x4x1,h1,h2,h3)
        trueboxcoeff(d0x3x14x2,jh1,jh2,jh3)=boxcoeff(d0x2x34x1,h1,h2,h3)
        trueboxcoeff(d0x2x13x4,jh1,jh2,jh3)=boxcoeff(d0x1x23x4,h1,h2,h3)
        trueboxcoeff(d0x13x2x4,jh1,jh2,jh3)=boxcoeff(d0x23x1x4,h1,h2,h3)
        trueboxcoeff(d0x13x4x2,jh1,jh2,jh3)=boxcoeff(d0x23x4x1,h1,h2,h3)

        trueboxcoeffm0(d0x2x3x1,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x3,h1,h2,h3)
        trueboxcoeffm0(d0x2x3x4,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x4,h1,h2,h3)
        trueboxcoeffm0(d0x4x2x3,jh1,jh2,jh3)= boxcoeffm0(d0x4x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x14x3x2,jh1,jh2,jh3)=boxcoeffm0(d0x34x2x1,h1,h2,h3)
        trueboxcoeffm0(d0x14x2x3,jh1,jh2,jh3)=boxcoeffm0(d0x34x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x3x4x2,jh1,jh2,jh3)= boxcoeffm0(d0x2x4x1,h1,h2,h3)
        trueboxcoeffm0(d0x3x14x2,jh1,jh2,jh3)=boxcoeffm0(d0x2x34x1,h1,h2,h3)
        trueboxcoeffm0(d0x2x13x4,jh1,jh2,jh3)=boxcoeffm0(d0x1x23x4,h1,h2,h3)
        trueboxcoeffm0(d0x13x2x4,jh1,jh2,jh3)=boxcoeffm0(d0x23x1x4,h1,h2,h3)
        trueboxcoeffm0(d0x13x4x2,jh1,jh2,jh3)=boxcoeffm0(d0x23x4x1,h1,h2,h3)
      elseif (j == 3) then
        trueboxcoeff(d0x3x1x2,jh1,jh2,jh3)= boxcoeff(d0x1x2x3,h1,h2,h3)
        trueboxcoeff(d0x3x1x4,jh1,jh2,jh3)= boxcoeff(d0x1x2x4,h1,h2,h3)
        trueboxcoeff(d0x4x3x1,jh1,jh2,jh3)= boxcoeff(d0x4x1x2,h1,h2,h3)
        trueboxcoeff(d0x24x1x3,jh1,jh2,jh3)=boxcoeff(d0x34x2x1,h1,h2,h3)
        trueboxcoeff(d0x24x3x1,jh1,jh2,jh3)=boxcoeff(d0x34x1x2,h1,h2,h3)
        trueboxcoeff(d0x1x4x3,jh1,jh2,jh3)= boxcoeff(d0x2x4x1,h1,h2,h3)
        trueboxcoeff(d0x1x24x3,jh1,jh2,jh3)=boxcoeff(d0x2x34x1,h1,h2,h3)
        trueboxcoeff(d0x3x12x4,jh1,jh2,jh3)=boxcoeff(d0x1x23x4,h1,h2,h3)
        trueboxcoeff(d0x12x3x4,jh1,jh2,jh3)=boxcoeff(d0x23x1x4,h1,h2,h3)
        trueboxcoeff(d0x12x4x3,jh1,jh2,jh3)=boxcoeff(d0x23x4x1,h1,h2,h3)

        trueboxcoeffm0(d0x3x1x2,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x3,h1,h2,h3)
        trueboxcoeffm0(d0x3x1x4,jh1,jh2,jh3)= boxcoeffm0(d0x1x2x4,h1,h2,h3)
        trueboxcoeffm0(d0x4x3x1,jh1,jh2,jh3)= boxcoeffm0(d0x4x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x24x1x3,jh1,jh2,jh3)=boxcoeffm0(d0x34x2x1,h1,h2,h3)
        trueboxcoeffm0(d0x24x3x1,jh1,jh2,jh3)=boxcoeffm0(d0x34x1x2,h1,h2,h3)
        trueboxcoeffm0(d0x1x4x3,jh1,jh2,jh3)= boxcoeffm0(d0x2x4x1,h1,h2,h3)
        trueboxcoeffm0(d0x1x24x3,jh1,jh2,jh3)=boxcoeffm0(d0x2x34x1,h1,h2,h3)
        trueboxcoeffm0(d0x3x12x4,jh1,jh2,jh3)=boxcoeffm0(d0x1x23x4,h1,h2,h3)
        trueboxcoeffm0(d0x12x3x4,jh1,jh2,jh3)=boxcoeffm0(d0x23x1x4,h1,h2,h3)
        trueboxcoeffm0(d0x12x4x3,jh1,jh2,jh3)=boxcoeffm0(d0x23x4x1,h1,h2,h3)
      endif
      
      enddo
      enddo
      enddo

      enddo
      
      boxcoeff=trueboxcoeff
      boxcoeffm0=trueboxcoeffm0

! parity relations for remaining coefficients
      boxcoeff(:,2,2,2)=conjg(boxcoeff(:,1,1,1))
      boxcoeff(:,2,2,1)=conjg(boxcoeff(:,1,1,2))
      boxcoeff(:,2,1,2)=conjg(boxcoeff(:,1,2,1))
      boxcoeff(:,1,2,2)=conjg(boxcoeff(:,2,1,1))

      boxcoeffm0(:,2,2,2)=conjg(boxcoeffm0(:,1,1,1))
      boxcoeffm0(:,2,2,1)=conjg(boxcoeffm0(:,1,1,2))
      boxcoeffm0(:,2,1,2)=conjg(boxcoeffm0(:,1,2,1))
      boxcoeffm0(:,1,2,2)=conjg(boxcoeffm0(:,2,1,1))

      return
        


==> anc/fortran/fillbubratcoeffsnew.f <==
      module fillbubratcoeffsnew_generic
      implicit none
      public fillbubratcoeffsnew,fillbubratcoeffsnew_qp

      interface fillbubratcoeffsnew
      module procedure fillbubratcoeffsnew,fillbubratcoeffsnew_qp
      end interface

      contains

      subroutine fillbubratcoeffsnew(za,zb,bubcoeff,ratcoeff)
      use double_precision
      use sprod_dp
      use gggHHB12_generic
      use gggHHrat_generic
      include 'Inc/fillbubratcoeffsnew_inc.f'
      end subroutine fillbubratcoeffsnew

      subroutine fillbubratcoeffsnew_qp(za,zb,bubcoeff,ratcoeff)
      use quad_precision
      use sprod_qp
      use gggHHB12_generic
      use gggHHrat_generic
      include 'Inc/fillbubratcoeffsnew_inc.f'
      end subroutine fillbubratcoeffsnew_qp

      end module fillbubratcoeffsnew_generic




==> anc/fortran/fillpenttobox_gen.f <==
      module fillpenttobox_gen
      implicit none
      public fillpenttobox,fillpenttobox_qp

      interface fillpenttobox
      module procedure fillpenttobox,fillpenttobox_qp
      end interface

      contains
      subroutine fillpenttobox(mtsq,mhsq,Cred,Cred2,swap45)
      use double_precision
      include 'fillpenttobox_inc.f'
      return
      end subroutine fillpenttobox

      subroutine fillpenttobox_qp(mtsq,mhsq,Cred,Cred2,swap45)
      use quad_precision
      include 'fillpenttobox_inc.f'
      end subroutine fillpenttobox_qp

      end module fillpenttobox_gen


==> anc/fortran/fillpenttobox_inc.f <==
      use pentbox_new_gen
      use pentbox2_new_gen
      include 'I5to4.f'
      integer::j
      real(dp):: mtsq,mhsq,Cred(5,6),Cred2(5,6)
      integer, parameter:: jj1(6) = [1,2,3,2,3,1]
      integer, parameter:: jj2(6) = [2,3,1,1,2,3]
      integer, parameter:: jj3(6) = [3,1,2,3,1,2]
      logical, intent(in), optional:: swap45

      I5to4(:,:)=0
      
      do j=1,6
      I5to4(jj1(j),jj2(j))=j
      call pentbox_new(mtsq,mhsq,jj1(j),jj2(j),jj3(j),Cred(:,j),swap45)
      call pentbox2_new(mtsq,mhsq,jj1(j),jj2(j),jj3(j),Cred2(:,j),swap45)
      enddo

      return


==> anc/fortran/filltricoeffs.f <==
      module filltricoeffs_generic
      implicit none
      public filltricoeffs,filltricoeffs_qp

      interface filltricoeffs
      module procedure filltricoeffs,filltricoeffs_qp
      end interface

      contains

      subroutine filltricoeffs(mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,boxcoeffm0,tricoeff)
      use double_precision
      use sprod_dp
      include 'Inc/filltricoeffs_inc.f'
      end subroutine filltricoeffs

      subroutine filltricoeffs_qp(mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,boxcoeffm0,tricoeff)
      use quad_precision
      use sprod_qp
      include 'Inc/filltricoeffs_inc.f'
      end subroutine filltricoeffs_qp

      end module filltricoeffs_generic




==> anc/fortran/getamptriHggg.f <==
      module getamptriHggg_generic
      implicit none
      public getamptriHggg,getamptriHggg_qp

      interface getamptriHggg
      module procedure getamptriHggg,getamptriHggg_qp
      end interface

      contains

      subroutine getamptriHggg(mtsq,mh,gh,kappa,p1,p2,p3,za,zb,Dint,Cint,Bint,triH)
      use double_precision
      use sprod_dp
      use amptriHggg_generic
      include 'Inc/getamptriHggg_inc.f'
      end subroutine getamptriHggg

      subroutine getamptriHggg_qp(mtsq,mh,gh,kappa,p1,p2,p3,za,zb,Dint,Cint,Bint,triH)
      use quad_precision
      use sprod_qp
      use amptriHggg_generic
      include 'Inc/getamptriHggg_inc.f'
      end subroutine getamptriHggg_qp

      end module getamptriHggg_generic




==> anc/fortran/ggHHg_integralfill.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module ggHHg_integralfill_generic
      implicit none
      public ggHHg_integralfill,ggHHg_integralfill_qp

      interface ggHHg_integralfill
      module procedure ggHHg_integralfill,ggHHg_integralfill_qp
      end interface

      contains

      subroutine ggHHg_integralfill(p1,p2,p3,mtsq,Dint,Cint,Bint)
      use double_precision
      use sprod_dp
      use piDpj_dp
      include 'Inc/ggHHg_integralfill_inc.f'
      end subroutine ggHHg_integralfill

      subroutine ggHHg_integralfill_qp(p1,p2,p3,mtsq,Dint,Cint,Bint)
      use quad_precision
      use sprod_qp
      use piDpj_qp
      include 'Inc/ggHHg_integralfillqp_inc.f'
      end subroutine ggHHg_integralfill_qp

      end module ggHHg_integralfill_generic



==> anc/fortran/gg_HH_gs.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      subroutine gg_HH_gs(p,msq)
      implicit none
      include 'types.f'
c---Matrix element SUBTRACTION squared averaged over initial colors and spins
c----for HH production
c----in the heavy quark (mt=Infinity) limit.
c----averaged over initial colours and spins
c     g(-p1)+g(-p2)-->H --> (b(p3)+b~(p4))+g(p5)
c---

      include 'constants.f'
      include 'nf.f'
      include 'mxpart.f'
      include 'ptilde.f'
      include 'qqgg.f'
      integer:: j,k,nd

      real(dp):: p(mxpart,4),msq(maxd,-nf:nf,-nf:nf)
      real(dp):: msq15_2(-nf:nf,-nf:nf),msq25_1(-nf:nf,-nf:nf),
     & msq15_2v(-nf:nf,-nf:nf),msq25_1v(-nf:nf,-nf:nf),
     & sub15_2(4),sub25_1(4),sub15_2v,sub25_1v
      external gg_HH,gg_HH_gvec
      integer:: iglue
      parameter(iglue=5)
      ndmax=2

c---- calculate both initial-initial dipoles
c---- note that we do not require the gg dipoles, so the v-type
c---- entries are left as dummies
      call dips(1,p,1,iglue,2,sub15_2,sub15_2v,msq15_2,msq15_2v,gg_HH,gg_HH_gvec)
      call dips(2,p,2,iglue,1,sub25_1,sub25_1v,msq25_1,msq25_1v,gg_HH,gg_HH_gvec)

      do j=-nf,nf
      do k=-nf,nf
      msq(:,j,k)=0._dp

      if     ((j  /=  0) .and. (k == 0)) then
         msq(1,j,k)=2._dp*cf*(msq15_2(0,0)*sub15_2(gq)+msq15_2v(0,0)*sub15_2v)
      elseif ((j == 0) .and. (k  /=  0)) then
         msq(2,j,k)=2._dp*cf*(msq25_1(0,0)*sub25_1(gq)+msq25_1v(0,0)*sub25_1v)
      elseif ((j == 0) .and. (k == 0)) then
         msq(1,j,k)=2._dp*xn*(msq15_2(j,k)*sub15_2(gg)+msq15_2v(j,k)*sub15_2v)
         msq(2,j,k)=2._dp*xn*(msq25_1(j,k)*sub25_1(gg)+msq25_1v(j,k)*sub25_1v)
      endif

      enddo
      enddo

      return
      end




==> anc/fortran/gg_HH_gvec.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      subroutine gg_HH_gvec(p,n,in,msq)
      implicit none
      include 'types.f'
      include 'nf.f'
      include 'mxpart.f'
c  in is the label of the momentum contracted with n
      integer:: in
      real(dp):: msq(-nf:nf,-nf:nf),msqt(-nf:nf,-nf:nf)
      real(dp):: n(4),nDn,p(mxpart,4)

      msq(:,:)=0._dp

      nDn=n(4)**2-n(3)**2-n(2)**2-n(1)**2
      call gg_HH(p,msqt)

      msq(0,0)=-0.5_dp*nDn*msqt(0,0)

      return
      end




==> anc/fortran/gg_HHg.f <==
      subroutine gg_HHg_rescue(p,msq)
! this rescue system checks the precision by rotating the momenta and
! evaluating the matrix element again;  if these differ too much then
! switch to quad precision.
! it also enforces a hard cut on pt(jet)/sqrts (> 10^-6)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'nf.f'
      include 'effectivepent.f'
      include 'masses.f'
      include 'sprods_com.f'
      real(dp):: msq(-nf:nf,-nf:nf),p(mxpart,4),dot
      real(dp):: msqrot(-nf:nf,-nf:nf),prot(mxpart,4)
      real(qp):: p_qp(mxpart,4)
      real(dp):: d12,d13,d14,d23,d24,d34,d45,mhsq,G1x2x3x4
      logical:: forcequad
      common/forcequadcommon/forcequad
!$omp threadprivate(/forcequadcommon/)

      if (sqrt((p(5,1)**2+p(5,2)**2)/(2d0*dot(p,1,2))) < 1.e-6_dp) then
        msq=0._dp
        return
      endif

      forcequad=.false.
      call gg_HHg(p,msq)
!      prot(:,4)=p(:,4)
!      prot(:,1)=p(:,2)
!      prot(:,2)=p(:,3)
!      prot(:,3)=p(:,1)
      prot(:,4)=p(:,4)
      prot(:,1)=p(:,2)
      prot(:,2)=p(:,1)
      prot(:,3)=p(:,3)
      call gg_HHg(prot,msqrot)
      if (abs(msq(0,0)/msqrot(0,0)-1._dp) > 1.e-8_dp) then
        p_qp=real(p,kind=qp)
        forcequad=.true.
        call gg_HHg(p,msq)
      endif

      return
      end
      
      
      subroutine gg_HHg(pin,msq)
      use piDpjfill_generic
      use spinor
      use spinork_generic
      use ggHHg_integralfill_generic
      use constructqagHH_generic
      use getamptriHggg_generic
      use fillbubratcoeffsnew_generic
      use filltricoeffs_generic
      use fillboxcoeffs_effectivepent_notr5sq_gen
      use dot_generic
      implicit none
      include 'types.f'
c-----Matrix element squared for double Higgs + jet production
c-----f(-p1)+f(-p2) --> H(p3)+H(p4) + f(p5)

      include 'constants.f'
      include 'nf.f'
      include 'mxpart.f'
      include 'masses.f'
      include 'qcdcouple.f'
      include 'hdecaymode.f'
      include 'ewcouple.f'
      include 'zcouple_cms.f'
      include 'yukawas.f'
      include 'zprods_com.f'
      include 'hhcuts.f'
      include 'Inc/ggHHglabels.f'
      include 'Inc/ggHHgIntResults.f'
!      include 'Inc/kappa.f'
      include 'mhsq.f'
      include 'blha.f'
      include 'first.f'
      integer:: j,k,h1,h2,h3,j1,j2,j3
      real(dp):: msq(-nf:nf,-nf:nf),pin(mxpart,4),p(mxpart,4),
     & kappa,s34,s56,alphaw,hdecay,hdecay2,fac,mtsq,ampsq,s123,vevsq_cms,rescale,mh,gh
      complex(dp):: amp,qagHHamp(2,2)

      complex(dp):: Dcoeff(dmax),Ccoeff(cmax),Bcoeff(bmax),rat
      complex(dp):: qagHHrat,qagHHB123,qagHHB124,qagHHB12,qagHHB34, 
     & qagHHC12x34,qagHHC3x124,qagHHC3x12,qagHHC3x4,qagHHC4x123,qagHHC4x12,
     & qagHHD12x3x4,qagHHD12x4x3,qagHHD3x12x4

      complex(dp):: boxcoeffhel(30,2,2,2),boxcoeffm0hel(30,2,2,2)
      complex(dp):: boxcoeff(30,2,2,2),boxcoeffm0(30,2,2,2)
      complex(dp):: tricoeff(19,2,2,2),tricoeffm0(19,2,2,2)
      complex(dp):: bubcoeff(4,2,2,2),ratcoeff(2,2,2)
      complex(dp):: zap4b(mxpart,mxpart),zbp4a(mxpart,mxpart)
      complex(dp):: zap5b(mxpart,mxpart),zbp5a(mxpart,mxpart)
! pointer to box coefficients
      integer, parameter::
     & d0x1x2x3=1,d0x2x3x1=2,d0x3x1x2=3,
     & d0x1x2x4=4,d0x2x3x4=5,d0x3x1x4=6,
     & d0x2x4x1=7,d0x3x4x2=8,d0x1x4x3=9,
     & d0x4x1x2=10,d0x4x2x3=11,d0x4x3x1=12,
     & d0x1x23x4=13,d0x2x13x4=14,d0x3x12x4=15,
     & d0x1x24x3=16,d0x2x34x1=17,d0x3x14x2=18,
     & d0x12x3x4=19,d0x23x1x4=20,d0x13x2x4=21,
     & d0x12x4x3=22,d0x23x4x1=23,d0x13x4x2=24,
     & d0x34x1x2=25,d0x14x2x3=26,d0x24x3x1=27,
     & d0x34x2x1=28,d0x14x3x2=29,d0x24x1x3=30
! pointer to triangle coefficients
      integer, parameter::
     & c0x1x2=1,c0x2x3=2,c0x3x1=3,
     & c0x1x4=4,c0x2x4=5,c0x3x4=6,c0x1x234=7,c0x2x134=8,c0x3x124=9,
     & c0x3x12=10,c0x1x23=11,c0x2x13=12,
     & c0x4x12=13,c0x4x23=14,c0x4x31=15,c0x12x34=16,c0x23x14=17,c0x13x24=18,
     & c0x4x123=19
! pointer to bubble coefficients
      integer, parameter::
     & b0x12=1, b0x23=2, b0x13=3, b0x123=4
! pointer from box labels d0x<label> to integral labels d<label>
      integer, parameter ::  idlabel(30) = [
     & d1x2x3, d2x3x1, d1x2x45,
     & d1x2x4, d15x2x3, d3x1x4,
     & d1x4x2, d15x2x4, d1x25x3,
     & d2x1x4, d15x4x2, d1x3x4,
     & d1x23x4, d31x2x5, d12x3x5,
     & d1x24x3, d2x34x1, d14x2x5,
     & d4x3x12, d4x1x23, d4x2x13,
     & d3x4x12, d1x4x23, d2x4x13,
     & d34x1x2, d14x2x3, d1x5x24,
     & d1x2x34, d14x3x2, d1x24x5 ]
! pointer from triangle labels c0x<label> to integral labels c<label>
      integer, parameter ::  iclabel(19) = [
     & c1x2, c2x3, c1x3,
     & c1x4, c2x4, c3x4, c1x234, c2x341, c3x124,
     & c12x3, c1x23, c13x2,
     & c12x4, c23x4, c13x4, c12x34, c23x14, c13x24,
     & c123x4 ]
! pointer from bubble labels b0x<label> to integral labels b<label>
      integer, parameter ::  iblabel(4) = [
     & b12, b23, b13, b123]      
      complex(dp):: triH(2,2,2),A2,A4
      logical usequad
      
      real(dp):: d12,d13,d14,d23,d24,d34,d45
      real(dp):: IG1x2x3x4,IG1x2x34,IG1x2x4,IG2x3x4,IG2x3x14,IG1x4x23,
     & IG1x23,IG2x4x13,IG3x4x12,IG2x13,IG3x12,IG4x123,IG4x12,IG12x34,
     & IG4x23,IG14x23,IG1x3x4,IG1x3x24,IG3x124,IG2x14,IG1x34,IG1x234,
     & IG2x34,IG3x14,IG4x13,IG2x134,IG13x24,IG1x24,IG3x24

      real(dp):: G1x2x3x4

! quad-precision definitions
      real(qp):: p_qp(mxpart,4),mtsq_qp,mhsq_qp,kappa_qp,ampsq_qp,mh_qp,gh_qp,best
      complex(qp):: za_qp(mxpart,mxpart),zb_qp(mxpart,mxpart)
      complex(qp):: zap4b_qp(mxpart,mxpart),zbp4a_qp(mxpart,mxpart)
      complex(qp):: zap5b_qp(mxpart,mxpart),zbp5a_qp(mxpart,mxpart)
      complex(qp):: Dint_qp(dmax),Cint_qp(cmax),Bint_qp(bmax)
      complex(qp):: qagHHamp_qp(2,2)
      complex(qp):: boxcoeff_qp(30,2,2,2),boxcoeffm0_qp(30,2,2,2)
      complex(qp):: tricoeff_qp(19,2,2,2),tricoeffm0_qp(19,2,2,2)
      complex(qp):: bubcoeff_qp(4,2,2,2),ratcoeff_qp(2,2,2)
      complex(qp):: triH_qp(2,2,2),amp_qp

      logical:: forcequad
      common/forcequadcommon/forcequad
!$omp threadprivate(/forcequadcommon/)
      
      if (first) then
        forcequad=.false.
        first=.false.
      endif
      
      msq=0

! switch to quad precision at small pt, or if flag in common block forces it (see gg_HHg_rescue)
      if (forcequad .or. (sqrt((pin(5,1)**2+pin(5,2)**2)/(2d0*dot(pin,1,2))) < hhquadcut)) then
        usequad=.true.
      else
        usequad=.false.
      endif

      p(1,:)=pin(1,:)
      p(2,:)=pin(2,:)

c   Deal with Higgs decay
c   For amplitude routines, partons should be in positions 1-3
c   and Higgs bosons in 4 and 5
      if (hdecaymode == 'none') then
        p(3,:)=pin(5,:)
        p(4,:)=pin(3,:)
        p(5,:)=pin(4,:)
        hdecay=half     ! symmetry factor
        hdecay2=1._dp
      else
        write(6,*) 'Unimplemented process in gg_HHg'
        stop
      endif

!     Set kappa=1 to include three higgs coupling
!     but note rescaling to account for mt vs. mt_yuk in overall factor
      kappa=1._dp*mt/mt_yuk

! Possible overall rescaling (GeV)
      rescale=1._dp
!      rescale=sqrt(4*p(1,4)*p(2,4))

      p=p/rescale

      mtsq=mt**2/rescale**2
      mhsq=hmass**2/rescale**2

! compute vevsq in the complex mass scheme
      vevsq_cms=4*abs(wmass**2-im*wmass*wwidth)/abs(zesq/zxw)

! prep work:
!  fill piDpj to common block
!  fill spinors
!  calculate all integrals
      if (usequad) then
        p_qp=real(p,kind=qp)
        mtsq_qp=real(mtsq,kind=qp)
        mhsq_qp=real(mhsq,kind=qp)
        kappa_qp=real(kappa,kind=qp)
        call piDpjfill(p_qp)
        call spinoru(5,p_qp,za_qp,zb_qp)
        call spinork(5,p_qp,zap4b_qp,zbp4a_qp,p_qp(4,:))
        call spinork(5,p_qp,zap5b_qp,zbp5a_qp,p_qp(5,:))
        call ggHHg_integralfill(1,2,3,mtsq_qp,Dint_qp,Cint_qp,Bint_qp)
!        write(6,*) 'using quad precision'
      else
        call piDpjfill(p)
        call spinoru(5,p,za,zb)
        call spinork(5,p,zap4b,zbp4a,p(4,:))
        call spinork(5,p,zap5b,zbp5a,p(5,:))
        call ggHHg_integralfill(1,2,3,mtsq,Dint,Cint,Bint)
        endif
      
!      goto 77

      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype == 3))) then
! Calculation of qq~ contribution
        if (usequad) then
          call constructqagHH(1,2,3,mtsq_qp,mhsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,zap5b_qp,zbp5a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)	  
!          call constructampbis(1,2,3,mtsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)
          ampsq=abs(qagHHamp_qp(1,1))**2+abs(qagHHamp_qp(1,2))**2
     &         +abs(qagHHamp_qp(2,1))**2+abs(qagHHamp_qp(2,2))**2
        else
          call constructqagHH(1,2,3,mtsq,mhsq,kappa,za,zb,zap4b,zbp4a,zap5b,zbp5a,Bint,Cint,Dint,qagHHamp)	  
!          call constructampbis(1,2,3,mtsq,kappa,za,zb,zap4b,zbp4a,Bint,Cint,Dint,qagHHamp)
          ampsq=abs(qagHHamp(1,1))**2+abs(qagHHamp(1,2))**2
     &         +abs(qagHHamp(2,1))**2+abs(qagHHamp(2,2))**2
        endif

        fac=gsq**3*(mt_yuk**2/vevsq_cms/fourpi**2)**2*2d0*xn*CF/rescale**2

        do j=1,nf
        msq(j,-j)=aveqq*fac*ampsq*hdecay
        msq(-j,j)=msq(j,-j)
        enddo
      endif


      if (useblha == 0) then
! Calculation of qg contribution
        if (usequad) then
          call constructqagHH(1,3,2,mtsq_qp,mhsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,zap5b_qp,zbp5a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)	  
!          call constructampbis(1,3,2,mtsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)
          ampsq=abs(qagHHamp_qp(1,1))**2+abs(qagHHamp_qp(1,2))**2
     &         +abs(qagHHamp_qp(2,1))**2+abs(qagHHamp_qp(2,2))**2
        else
          call constructqagHH(1,3,2,mtsq,mhsq,kappa,za,zb,zap4b,zbp4a,zap5b,zbp5a,Bint,Cint,Dint,qagHHamp)	  
!          call constructampbis(1,3,2,mtsq,kappa,za,zb,zap4b,zbp4a,Bint,Cint,Dint,qagHHamp)
          ampsq=abs(qagHHamp(1,1))**2+abs(qagHHamp(1,2))**2
     &         +abs(qagHHamp(2,1))**2+abs(qagHHamp(2,2))**2
        endif

        fac=gsq**3*(mt_yuk**2/vevsq_cms/fourpi**2)**2*2d0*xn*CF/rescale**2

        do j=1,nf
        msq(j,0)=aveqg*fac*ampsq*hdecay
        msq(-j,0)=msq(j,0)
        enddo
      endif
      
      if ((useblha == 0) .or. ((useblha == 1) .and. (blhatype > 3))) then
! Calculation of gq contribution
        if (usequad) then
          call constructqagHH(3,2,1,mtsq_qp,mhsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,zap5b_qp,zbp5a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)	  
!          call constructampbis(3,2,1,mtsq_qp,kappa_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,Bint_qp,Cint_qp,Dint_qp,qagHHamp_qp)
          ampsq=abs(qagHHamp_qp(1,1))**2+abs(qagHHamp_qp(1,2))**2
     &         +abs(qagHHamp_qp(2,1))**2+abs(qagHHamp_qp(2,2))**2
        else
          call constructqagHH(3,2,1,mtsq,mhsq,kappa,za,zb,zap4b,zbp4a,zap5b,zbp5a,Bint,Cint,Dint,qagHHamp)	  
!          call constructampbis(3,2,1,mtsq,kappa,za,zb,zap4b,zbp4a,Bint,Cint,Dint,qagHHamp)
          ampsq=abs(qagHHamp(1,1))**2+abs(qagHHamp(1,2))**2
     &         +abs(qagHHamp(2,1))**2+abs(qagHHamp(2,2))**2
        endif

        fac=gsq**3*(mt_yuk**2/vevsq_cms/fourpi**2)**2*2d0*xn*CF/rescale**2

        do j=1,nf
        msq(0,j)=aveqg*fac*ampsq*hdecay
        msq(0,-j)=msq(0,j)
        enddo
      
      endif

!      write(6,*) 'useblha,blhatype',useblha,blhatype

! return early if we are using BLHA interface and only need a qq~gHH configuration
      if ((useblha == 1) .and. (blhatype > 1)) return

   77 continue
      
!      if (useblha == 0) return ! DEBUG: no ggg contribution for now

! Calculation of gg contribution
      if (usequad) then
        mh_qp=hmass/rescale
        gh_qp=hwidth/rescale
        call getamptriHggg(mtsq_qp,mh_qp,gh_qp,kappa_qp,1,2,3,za_qp,zb_qp,Dint_qp,Cint_qp,Bint_qp,triH_qp)
        call fillboxcoeffs_effectivepent_notr5sq(mtsq_qp,mhsq_qp,za_qp,zb_qp,zap4b_qp,zap5b_qp,boxcoeff_qp,boxcoeffm0_qp)
        call filltricoeffs(mtsq_qp,mhsq_qp,za_qp,zb_qp,zap4b_qp,zbp4a_qp,zap5b_qp,zbp5a_qp,boxcoeffm0_qp,tricoeff_qp)
        call fillbubratcoeffsnew(za_qp,zb_qp,bubcoeff_qp,ratcoeff_qp)
        ampsq_qp=0._qp
        do h1=1,2
        do h2=1,2
        do h3=1,2
!       sum up contributions to amplitude
        amp_qp=ratcoeff_qp(h1,h2,h3)
        do j=1,dmax; amp_qp=amp_qp+boxcoeff_qp(j,h1,h2,h3)*Dint_qp(idlabel(j)); enddo
        do j=1,cmax; amp_qp=amp_qp+tricoeff_qp(j,h1,h2,h3)*Cint_qp(iclabel(j)); enddo
        do j=1,bmax; amp_qp=amp_qp+bubcoeff_qp(j,h1,h2,h3)*Bint_qp(iblabel(j)); enddo
        ampsq_qp=ampsq_qp+abs(amp_qp+triH_qp(h1,h2,h3))**2
        enddo
        enddo
        enddo
        ampsq=ampsq_qp
      else
        mh=hmass/rescale
        gh=hwidth/rescale
        call getamptriHggg(mtsq,mh,gh,kappa,1,2,3,za,zb,Dint,Cint,Bint,triH)
        call fillboxcoeffs_effectivepent_notr5sq(mtsq,mhsq,za,zb,zap4b,zap5b,boxcoeff,boxcoeffm0)
        call filltricoeffs(mtsq,mhsq,za,zb,zap4b,zbp4a,zap5b,zbp5a,boxcoeffm0,tricoeff)
        call fillbubratcoeffsnew(za,zb,bubcoeff,ratcoeff)
        ampsq=0._dp
        do h1=1,2
        do h2=1,2
        do h3=1,2
!       sum up contributions to amplitude
        amp=ratcoeff(h1,h2,h3)
        do j=1,dmax; amp=amp+boxcoeff(j,h1,h2,h3)*Dint(idlabel(j)); enddo
        do j=1,cmax; amp=amp+tricoeff(j,h1,h2,h3)*Cint(iclabel(j)); enddo
        do j=1,bmax; amp=amp+bubcoeff(j,h1,h2,h3)*Bint(iblabel(j)); enddo
        ampsq=ampsq+abs(amp+triH(h1,h2,h3))**2
        enddo
        enddo
        enddo
      endif

c overall factor removed
      fac=gsq**3*(mt_yuk**2/vevsq_cms/fourpi**2)**2*16d0*2d0*xn*V/rescale**2

      msq(0,0)=avegg*fac*ampsq*hdecay

      return
      end


==> anc/fortran/gggHHB12.f <==
      module gggHHB12_generic
      implicit none
      public gggHHB12,gggHHB12_qp

      interface gggHHB12
      module procedure gggHHB12,gggHHB12_qp
      end interface

      interface gggHHB12part
      module procedure gggHHB12part,gggHHB12part_qp
      end interface

      contains

      subroutine gggHHB12(p1,p2,p3,za,zb,res)
      use double_precision
      use sprod_dp
      include 'Inc/gggHHB12_inc.f'
      end subroutine gggHHB12

      subroutine gggHHB12part(p1,p2,p3,za,zb,flip,icyc,mmm,mmp,mpm,pmm)
      use double_precision
      use sprod_dp
      include 'Inc/gggHHB12part_inc.f'
      end subroutine gggHHB12part

      subroutine gggHHB12_qp(p1,p2,p3,za,zb,res)
      use quad_precision
      use sprod_qp
      include 'Inc/gggHHB12_inc.f'
      end subroutine gggHHB12_qp

      subroutine gggHHB12part_qp(p1,p2,p3,za,zb,flip,icyc,mmm,mmp,mpm,pmm)
      use quad_precision
      use sprod_qp
      include 'Inc/gggHHB12part_inc.f'
      end subroutine gggHHB12part_qp

      end module gggHHB12_generic




==> anc/fortran/gggHHC1x2.f <==
      module gggHHC1x2_generic
      implicit none
      public gggHHC1x2,gggHHC1x2_qp

      interface gggHHC1x2
      module procedure gggHHC1x2,gggHHC1x2_qp
      end interface

      interface gggHHC1x2part
      module procedure gggHHC1x2part,gggHHC1x2part_qp
      end interface

      contains

      subroutine gggHHC1x2(p1,p2,p3,za,zb,res)
      use double_precision
      include 'Inc/gggHHC1x2_inc.f'
      end subroutine gggHHC1x2

      subroutine gggHHC1x2part(p1,p2,p3,za,zb,flip,mmm,mmp,mpm,pmm)
      use double_precision
      use sprod_dp
      include 'Inc/gggHHC1x2part_inc.f'
      end subroutine gggHHC1x2part

      subroutine gggHHC1x2_qp(p1,p2,p3,za,zb,res)
      use quad_precision
      include 'Inc/gggHHC1x2_inc.f'
      end subroutine gggHHC1x2_qp

      subroutine gggHHC1x2part_qp(p1,p2,p3,za,zb,flip,mmm,mmp,mpm,pmm)
      use quad_precision
      use sprod_qp
      include 'Inc/gggHHC1x2part_inc.f'
      end subroutine gggHHC1x2part_qp

      end module gggHHC1x2_generic




==> anc/fortran/gggHHrat.f <==
      module gggHHrat_generic
      implicit none
      public gggHHrat,gggHHrat_qp

      interface gggHHrat
      module procedure gggHHrat,gggHHrat_qp
      end interface

      interface gggHHratpart
      module procedure gggHHratpart,gggHHratpart_qp
      end interface

      contains

      subroutine gggHHrat(p1,p2,p3,za,zb,res)
      use double_precision
      use sprod_dp
      include 'Inc/gggHHrat_inc.f'
      end subroutine gggHHrat

      subroutine gggHHratpart(p1,p2,p3,za,zb,flip,mmm,mmp,mpm,pmm)
      use double_precision
      use sprod_dp
      include 'Inc/gggHHratpart_inc.f'
      end subroutine gggHHratpart

      subroutine gggHHrat_qp(p1,p2,p3,za,zb,res)
      use quad_precision
      use sprod_qp
      include 'Inc/gggHHrat_inc.f'
      end subroutine gggHHrat_qp

      subroutine gggHHratpart_qp(p1,p2,p3,za,zb,flip,mmm,mmp,mpm,pmm)
      use quad_precision
      use sprod_qp
      include 'Inc/gggHHratpart_inc.f'
      end subroutine gggHHratpart_qp

      end module gggHHrat_generic




==> anc/fortran/makefile <==
FC = gfortran

FFLAGS = -g -O0  -cpp -finit-local-zero -ffixed-line-length-none -ffree-line-length-512 -fopenmp

# Specify the object files. 

FILES = \
precision.o \
sprod_com.o \
quadratic.o \
dot.o \
spinor.o \
spinorz.o \
spinorzk.o \
piDpj.o \
piDpjfill.o \
spinork_generic.o \
qagHHcoeff.o \
amptriHggg.o \
boxsum2.o \
boxsum.o \
C0x1x4gggHHm2simp.o \
C0x3x12gggHHm2simp.o \
C0x4x123gggHHsimp.o \
C0x4x12gggHHsimp.o \
constructqagHH.o \
dhat1x2x3gggHHmpm_gen.o \
dhat1x2x4gggHHmpm_gen.o \
dhat1x2x4gggHHpmm_gen.o \
dhat1x4x23gggHHmmpunsym_gen.o \
dhat1x4x23gggHHmmp_gen.o \
dhat1x4x2gggHHmpm_gen.o \
Eff1x2x3x4mmm_gen.o \
Eff1x2x3x4mmp_gen.o \
Eff1x2x3x4mpm_notr5sq_gen.o \
Eff1x2x4x3mmm_gen.o \
Eff1x2x4x3mmp_gen.o \
Eff1x2x4x3mpm_notr5sq_gen.o \
Effboxesmmm_notr5sq_gen.o \
Effboxesmmp_notr5sq_gen.o \
Effboxesmpm_notr5sq_gen.o \
Effboxespmm_notr5sq_gen.o \
gggHHB12.o \
gggHHC1x2.o \
gggHHrat.o \
pentbox2_new_gen.o \
pentbox_new_gen.o \
fillpenttobox_gen.o \
fillboxcoeffs_effectivepent_notr5sq_gen.o \
fillbubratcoeffsnew.o \
filltricoeffs.o \
getamptriHggg.o \
HHjtest_ggg.o \
HHjtest_qag.o \
test.o

.f.o:	
		$(FC) $(FFLAGS) -c $< 

# -----------------------------------------------------------------------------

test:  \
	$(FILES)
	$(FC) $(FFLAGS) -o $@ \
            $(FILES)

# -----------------------------------------------------------------------------

clean:
	- rm -f *.o *.mod *.s *.prj *~ core test

# -----------------------------------------------------------------------------




==> anc/fortran/mhsq.f <==
      real(dp):: mhsq
      common/mhsqcommon/mhsq
!$omp threadprivate(/mhsqcommon/)


==> anc/fortran/mxpart.f <==

      integer:: mxpart
      parameter(mxpart=14)


==> anc/fortran/pentbox2_new_gen.f <==
      module pentbox2_new_gen
      implicit none
      public pentbox2_new,pentbox2_new_qp

      interface pentbox2_new
      module procedure pentbox2_new,pentbox2_new_qp
      end interface

      contains
      subroutine pentbox2_new(mtsq,mhsq,p1,p2,p3,C,swap45)
      use double_precision
      use sprod_dp
      include 'pentbox2_new_inc.f'
      return
      end subroutine pentbox2_new

      subroutine pentbox2_new_qp(mtsq,mhsq,p1,p2,p3,C,swap45)
      use quad_precision
      use sprod_qp
      include 'pentbox2_new_inc.f'
      end subroutine pentbox2_new_qp

      end module pentbox2_new_gen


==> anc/fortran/pentbox2_new_inc.f <==
! Reduction coefficients for pentagon integral with uniform internal
! mass-squared mtsq, p1^2 = p2^2 = p3^2 = 0, p4^2 = p5^2 = mhsq
! ordering: (p1, p2, p4, p3, p5, mt, mt, mt, mt, mt)
! Notation extends that in 2002.04018 Eqs. (2.12) - (2.14)
!      use pvXInverse_gen
      integer p1,p2,p3
      real(dp) :: mtsq,mhsq,d12,d13,d14,d23,d24,d34,C(5),detSx16,Del4
      logical, intent(in), optional:: swap45
!      integer p(5),j,k
!      complex(dp) :: Sij(5,5),Sijinv(5,5)
!      real(dp) :: d15,d35

! dot products     
      d12=s(p1,p2)/2._dp
      d13=s(p1,p3)/2._dp
      d23=s(p2,p3)/2._dp
      if (swap45) then
        d14=s(p1,5)/2._dp
        d24=s(p2,5)/2._dp
        d34=s(p3,5)/2._dp
      else
        d14=s(p1,4)/2._dp
        d24=s(p2,4)/2._dp
        d34=s(p3,4)/2._dp
      endif

      Del4 = + 32*d12*d13*d23*mhsq
     &  - 32*d12*d13*d24*d34
     &  - 32*d12*d14*d23*d34
     &  + 16*d12**2*d34**2
     &  - 32*d13*d14*d23*d24
     &  + 16*d13**2*d24**2
     &  + 16*d14**2*d23**2

      detSx16 = - 16*d12*d13*d23*d24*mhsq
     &  + 32*d12*d13*d23*mhsq*mtsq
     &  - 8*d12*d13*d23*mhsq**2
     &  - 32*d12*d13*d24*d34*mtsq
     &  + 16*d12*d13*d24*d34*mhsq
     &  + 32*d12*d13*d24**2*d34
     &  - 32*d12*d14*d23*d24*d34
     &  - 32*d12*d14*d23*d34*mtsq
     &  + 16*d12*d14*d23*d34*mhsq
     &  + 16*d12*d14*d23**2*mhsq
     &  - 32*d12*d14*d24*d34**2
     &  - 32*d12**2*d23*d24*d34
     &  + 16*d12**2*d23*d34*mhsq
     &  + 16*d12**2*d23**2*mhsq
     &  - 32*d12**2*d24*d34**2
     &  + 16*d12**2*d34**2*mtsq
     &  - 32*d13*d14*d23*d24*mtsq
     &  + 16*d13**2*d24**2*mtsq
     &  + 16*d14**2*d23**2*mtsq

      C(1) = + 32*d12*d23*d24*d34
     &  - 8*d12*d23*d34*mhsq
     &  - 16*d12*d23**2*mhsq
     &  + 16*d12*d24*d34**2
     &  + 8*d13*d23*d24*mhsq
     &  - 16*d13*d24**2*d34
     &  + 16*d14*d23*d24*d34
     &  - 8*d14*d23**2*mhsq

      C(2) = + 16*d12*d13*d23*mhsq
     &  - 16*d12*d13*d24*d34
     &  - 8*d12*d13*d34*mhsq
     &  - 16*d12*d14*d23*d34
     &  + 16*d12*d14*d34**2
     &  - 32*d12*d23*d24*d34
     &  + 8*d12*d23*d34*mhsq
     &  + 16*d12*d23**2*mhsq
     &  - 16*d12*d24*d34**2
     &  + 16*d12**2*d34**2
     &  + 8*d13*d14*d23*mhsq
     &  + 16*d13*d14*d24*d34
     &  - 8*d13*d23*d24*mhsq
     &  + 16*d13*d24**2*d34
     &  - 8*d13**2*d24*mhsq
     &  - 16*d14*d23*d24*d34
     &  + 8*d14*d23**2*mhsq
     &  - 16*d14**2*d23*d34
     &

      C(3) = - 16*d12*d13*d23*d24
     &  + 8*d12*d13*d34*mhsq
     &  + 16*d12*d14*d23**2
     &  - 16*d12*d14*d34**2
     &  - 16*d12**2*d23*d34
     &  - 16*d12**2*d34**2
     &  - 32*d13*d14*d23*d24
     &  - 8*d13*d14*d23*mhsq
     &  - 16*d13*d14*d24*d34
     &  + 8*d13**2*d24*mhsq
     &  + 16*d13**2*d24**2
     &  + 16*d14**2*d23*d34
     &  + 16*d14**2*d23**2

      C(4) = + 16*d12*d13*d23*d24
     &  + 16*d12*d13*d23*mhsq
     &  - 16*d12*d13*d24*d34
     &  + 8*d12*d13*d24*mhsq
     &  + 16*d12*d13*d24**2
     &  - 16*d12*d14*d23*d24
     &  - 16*d12*d14*d23*d34
     &  + 8*d12*d14*d23*mhsq
     &  - 16*d12*d14*d23**2
     &  - 32*d12*d14*d24*d34
     &  + 16*d12**2*d23*d34
     &  + 16*d12**2*d23*mhsq
     &  - 16*d12**2*d24*d34
     &  + 8*d12**2*d34*mhsq
     &  + 16*d12**2*d34**2

      C(5) = - 8*d12*d13*d24*mhsq
     &  - 16*d12*d13*d24**2
     &  + 16*d12*d14*d23*d24
     &  - 8*d12*d14*d23*mhsq
     &  + 32*d12*d14*d24*d34
     &  - 16*d12**2*d23*mhsq
     &  + 16*d12**2*d24*d34
     &  - 8*d12**2*d34*mhsq

      C(1)=-0.5_dp*C(1)/detSx16
      C(2)=-0.5_dp*C(2)/detSx16
      C(3)=-0.5_dp*C(3)/detSx16
      C(4)=-0.5_dp*C(4)/detSx16
      C(5)=-0.5_dp*C(5)/detSx16


!! Obtain C(i) directly from inverse of Cayley matrix
!      d15=d23+d24+d34
!      d35=d12+d14+d24
!      Sij(1,1)=mtsq
!      Sij(1,2)=mtsq
!      Sij(1,3)=mtsq-d12
!      Sij(1,4)=mtsq-(d35+Mhsq/2._dp)
!      Sij(1,5)=mtsq-Mhsq/2._dp
!      Sij(2,2)=mtsq
!      Sij(2,3)=mtsq
!      Sij(2,4)=mtsq-(d24+Mhsq/2._dp)
!      Sij(2,5)=mtsq-(d15+Mhsq/2._dp)
!      Sij(3,3)=mtsq
!      Sij(3,4)=mtsq-Mhsq/2._dp
!      Sij(3,5)=mtsq-(d34+Mhsq/2._dp)
!      Sij(4,4)=mtsq
!      Sij(4,5)=mtsq
!      Sij(5,5)=mtsq
!      do j=1,4
!      do k=j+1,5
!      Sij(k,j)=Sij(j,k)
!      enddo
!      enddo
!      call pvXInverse(Sij, Sijinv, 5, p)
!      do j=1,5
!      C(j)=0._dp
!      do k=1,5
!      C(j)=C(j)-Sijinv(j,k)/2._dp
!      enddo
!      enddo

      return


==> anc/fortran/pentbox_new_gen.f <==
      module pentbox_new_gen
      implicit none
      public pentbox_new,pentbox_new_qp

      interface pentbox_new
      module procedure pentbox_new,pentbox_new_qp
      end interface

      contains
      subroutine pentbox_new(mtsq,mhsq,p1,p2,p3,C,swap45)
      use double_precision
      use sprod_dp
      include 'pentbox_new_inc.f'
      return
      end subroutine pentbox_new

      subroutine pentbox_new_qp(mtsq,mhsq,p1,p2,p3,C,swap45)
      use quad_precision
      use sprod_qp
      include 'pentbox_new_inc.f'
      end subroutine pentbox_new_qp

      end module pentbox_new_gen


==> anc/fortran/pentbox_new_inc.f <==
! Reduction coefficients for pentagon integral with uniform internal
! mass-squared mtsq, p1^2 = p2^2 = p3^2 = 0, p4^2 = p5^2 = mhsq
! ordering: (p1, p2, p3, p4, p5, mt, mt, mt, mt, mt)
! Notation extends that in 2002.04018 Eqs. (2.12) - (2.14)
!      use pvXInverse_gen
      integer p1,p2,p3
      real(dp) :: mtsq,mhsq,d12,d13,d14,d23,d24,d34,C(5),detSx16,Del4
      logical, intent(in), optional:: swap45
!      integer p(5),j,k
!      complex(dp) :: Sij(5,5),Sijinv(5,5)
!      real(dp) :: d15,d45

! dot products     
      d12=s(p1,p2)/2._dp
      d13=s(p1,p3)/2._dp
      d23=s(p2,p3)/2._dp
      if (swap45) then
        d14=s(p1,5)/2._dp
        d24=s(p2,5)/2._dp
        d34=s(p3,5)/2._dp
      else
        d14=s(p1,4)/2._dp
        d24=s(p2,4)/2._dp
        d34=s(p3,4)/2._dp
      endif

      Del4 = + 32*d12*d13*d23*mhsq
     &  - 32*d12*d13*d24*d34
     &  - 32*d12*d14*d23*d34
     &  + 16*d12**2*d34**2
     &  - 32*d13*d14*d23*d24
     &  + 16*d13**2*d24**2
     &  + 16*d14**2*d23**2

      detSx16 = - 32*d12*d13*d23*d24*d34
     &  - 16*d12*d13*d23*d24*mhsq
     &  - 32*d12*d13*d23*d34*mhsq
     &  - 32*d12*d13*d23*d34**2
     &  + 32*d12*d13*d23*mhsq*mtsq
     &  - 8*d12*d13*d23*mhsq**2
     &  - 32*d12*d13*d24*d34*mtsq
     &  - 32*d12*d14*d23*d34*mtsq
     &  + 32*d12*d14*d23**2*d34
     &  + 16*d12*d14*d23**2*mhsq
     &  - 32*d12**2*d23*d24*d34
     &  - 16*d12**2*d23*d34*mhsq
     &  - 32*d12**2*d23*d34**2
     &  + 16*d12**2*d23**2*mhsq
     &  + 16*d12**2*d34**2*mtsq
     &  - 32*d13*d14*d23*d24*mtsq
     &  + 16*d13**2*d24**2*mtsq
     &  + 16*d14**2*d23**2*mtsq

      C(1) = + 32*d12*d23*d24*d34
     &  + 8*d12*d23*d34*mhsq
     &  + 16*d12*d23*d34**2
     &  - 16*d12*d23**2*mhsq
     &  + 16*d13*d23*d24*d34
     &  + 8*d13*d23*d24*mhsq
     &  - 16*d14*d23**2*d34
     &  - 8*d14*d23**2*mhsq

      C(2) = + 16*d12*d13*d23*mhsq
     &  - 16*d12*d13*d24*d34
     &  + 8*d12*d13*d34*mhsq
     &  + 16*d12*d13*d34**2
     &  - 16*d12*d14*d23*d34
     &  - 32*d12*d23*d24*d34
     &  - 8*d12*d23*d34*mhsq
     &  - 16*d12*d23*d34**2
     &  + 16*d12*d23**2*mhsq
     &  + 16*d12**2*d34**2
     &  + 16*d13*d14*d23*d34
     &  + 8*d13*d14*d23*mhsq
     &  - 16*d13*d23*d24*d34
     &  - 8*d13*d23*d24*mhsq
     &  - 16*d13**2*d24*d34
     &  - 8*d13**2*d24*mhsq
     &  + 16*d14*d23**2*d34
     &  + 8*d14*d23**2*mhsq
     &

      C(3) = + 16*d12*d13*d23*mhsq
     &  + 8*d12*d13*d24*mhsq
     &  + 16*d12*d13*d24**2
     &  - 8*d12*d13*d34*mhsq
     &  - 16*d12*d13*d34**2
     &  - 16*d12*d14*d23*d24
     &  + 8*d12*d14*d23*mhsq
     &  + 16*d12**2*d23*mhsq
     &  - 16*d12**2*d24*d34
     &  - 8*d12**2*d34*mhsq
     &  - 16*d12**2*d34**2
     &  - 32*d13*d14*d23*d24
     &  - 16*d13*d14*d23*d34
     &  - 8*d13*d14*d23*mhsq
     &  + 16*d13**2*d24*d34
     &  + 8*d13**2*d24*mhsq
     &  + 16*d13**2*d24**2
     &  + 16*d14**2*d23**2
     &

      C(4) = - 16*d12*d13*d23*d24
     &  - 32*d12*d13*d23*d34
     &  - 16*d12*d13*d23*mhsq
     &  - 16*d12*d13*d24*d34
     &  - 8*d12*d13*d24*mhsq
     &  - 16*d12*d13*d24**2
     &  + 16*d12*d14*d23*d24
     &  - 16*d12*d14*d23*d34
     &  - 8*d12*d14*d23*mhsq
     &  + 16*d12*d14*d23**2
     &  - 16*d12**2*d23*d34
     &  - 16*d12**2*d23*mhsq
     &  + 16*d12**2*d24*d34
     &  + 8*d12**2*d34*mhsq
     &  + 16*d12**2*d34**2

      C(5) = + 16*d12*d13*d23*d24
     &  + 32*d12*d13*d23*d34
     &  + 16*d12*d13*d23*mhsq
     &  - 16*d12*d14*d23**2
     &  + 16*d12**2*d23*d34

      C(1)=-0.5_dp*C(1)/detSx16
      C(2)=-0.5_dp*C(2)/detSx16
      C(3)=-0.5_dp*C(3)/detSx16
      C(4)=-0.5_dp*C(4)/detSx16
      C(5)=-0.5_dp*C(5)/detSx16


!! Obtain C(i) directly from inverse of Cayley matrix
!      d15=d23+d24+d34
!      d45=d12+d13+d23-Mhsq
!      Sij(1,1)=mtsq
!      Sij(1,2)=mtsq
!      Sij(1,3)=mtsq-d12
!      Sij(1,4)=mtsq-(d45+Mhsq)
!      Sij(1,5)=mtsq-Mhsq/2._dp
!      Sij(2,2)=mtsq
!      Sij(2,3)=mtsq
!      Sij(2,4)=mtsq-d23
!      Sij(2,5)=mtsq-(d15+Mhsq/2._dp)
!      Sij(3,3)=mtsq
!      Sij(3,4)=mtsq
!      Sij(3,5)=mtsq-(d34+Mhsq/2._dp)
!      Sij(4,4)=mtsq
!      Sij(4,5)=mtsq-Mhsq/2._dp
!      Sij(5,5)=mtsq
!      do j=1,4
!      do k=j+1,5
!      Sij(k,j)=Sij(j,k)
!      enddo
!      enddo
!      call pvXInverse(Sij, Sijinv, 5, p)
!      do j=1,5
!      C(j)=0._dp
!      do k=1,5
!      C(j)=C(j)-Sijinv(j,k)/2._dp
!      enddo
!      enddo

      return


==> anc/fortran/piDpj.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module piDpj_dp
      use double_precision
      implicit none
      real(dp),save:: piDpj(4,4)
!$omp threadprivate(piDpj)
      endmodule

      module piDpj_qp
      use quad_precision
      implicit none
      real(dp),save:: piDpj(4,4)
!$omp threadprivate(piDpj)
      endmodule


==> anc/fortran/piDpjfill.f <==
      module piDpjfill_generic
      implicit none
      public piDpjfill,piDpjfill_qp

      interface piDpjfill
      module procedure piDpjfill,piDpjfill_qp
      end interface

      contains

      subroutine piDpjfill(p)
      use double_precision
      use piDpj_dp
      include 'Inc/piDpjfill_inc.f'
      end subroutine piDpjfill

      subroutine piDpjfill_qp(p)
      use quad_precision
      use piDpj_qp
      include 'Inc/piDpjfill_inc.f'
      end subroutine piDpjfill_qp

      end module piDpjfill_generic



==> anc/fortran/precision.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module double_precision
      implicit none
      integer, parameter :: dp=selected_real_kind(precision(1.0d0))
      include 'Inc/consts.f'
      end module double_precision

      module quad_precision
c      use iso_fortran_env
      implicit none
      integer, parameter :: dp=selected_real_kind(2*precision(1.0d0))
      include 'Inc/consts.f'
      end module quad_precision


==> anc/fortran/qagHHcoeff.f <==
      module qagHHcoeff_generic
      implicit none
      public qagHHcoeff,qagHHcoeff_qp

      interface qagHHcoeff
      module procedure qagHHcoeff,qagHHcoeff_qp
      end interface

      contains

      subroutine qagHHcoeff(p1,p2,p3,zabi4j,zabi5j,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
      use double_precision
      use sprod_dp
      use piDpj_dp
      include 'Inc/qagHHcoeff_inc.f'
      end subroutine qagHHcoeff

      subroutine qagHHcoeff_qp(p1,p2,p3,zabi4j,zabi5j,mtsq,Mhsq,kappa,za,zb,coeffD,coeffC,coeffB)
      use quad_precision
      use sprod_qp
      use piDpj_qp
      include 'Inc/qagHHcoeff_inc.f'
      end subroutine qagHHcoeff_qp

      end module qagHHcoeff_generic


==> anc/fortran/quadratic.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module quadratic
      implicit none
      public solvequadratic,solvequadratic_r,solvequadratic_c

      interface solvequadratic
      module procedure solvequadratic,solvequadratic_r,solvequadratic_c
      module procedure solvequadratic_qp,solvequadratic_r_qp,solvequadratic_c_qp
      end interface

      contains 
      
      subroutine solvequadratic(a,b,c,lamp,lamm)
      use double_precision
      real(dp):: a,b,c,q,rt,lamp,lamm
      rt=b**2-4*a*c
      if (rt .ge. 0._dp) then
         rt=sqrt(rt)
         if (b .ge. 0) then
            q=-(b+rt)/2
         else
            q=-(b-rt)/2
         endif
      else
         write(6,*) 'no real roots'
         stop
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic
      
      subroutine solvequadratic_r(a,b,c,lamp,lamm)
      use double_precision
      real(dp):: a,b,c
      complex(dp):: q,rt,lamp,lamm
      rt=cmplx(b**2-4*a*c,kind=dp)
      rt=sqrt(rt)
      if (b .ge. 0) then
         q=-(b+rt)/2
      else
         q=-(b-rt)/2
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic_r

      subroutine solvequadratic_c(a,b,c,lamp,lamm)
      use double_precision
      complex(dp):: a,b,c,q,rt,lamp,lamm
      rt=b**2-4*a*c
      rt=sqrt(rt)
      if (real(conjg(b)*rt) .gt. 0._dp) then
      q=-(b+rt)/2
      else
      q=-(b-rt)/2
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic_c

      subroutine solvequadratic_qp(a,b,c,lamp,lamm)
      use quad_precision
      real(dp):: a,b,c,q,rt,lamp,lamm
      rt=b**2-4*a*c
      if (rt .ge. 0._dp) then
         rt=sqrt(rt)
         if (b .ge. 0) then
            q=-(b+rt)/2
         else
            q=-(b-rt)/2
         endif
      else
         write(6,*) 'no real roots'
         stop
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic_qp
      
      subroutine solvequadratic_r_qp(a,b,c,lamp,lamm)
      use quad_precision
      real(dp):: a,b,c
      complex(dp):: q,rt,lamp,lamm
      rt=cmplx(b**2-4*a*c,kind=dp)
      rt=sqrt(rt)
      if (b .ge. 0) then
         q=-(b+rt)/2
      else
         q=-(b-rt)/2
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic_r_qp

      subroutine solvequadratic_c_qp(a,b,c,lamp,lamm)
      use quad_precision
      complex(dp):: a,b,c,q,rt,lamp,lamm
      rt=b**2-4*a*c
      rt=sqrt(rt)
      if (real(conjg(b)*rt) .gt. 0._dp) then
      q=-(b+rt)/2
      else
      q=-(b-rt)/2
      endif
      lamp=q/a
      lamm=c/q
      end subroutine solvequadratic_c_qp

      end module quadratic


==> anc/fortran/spinor.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module spinor
      implicit none
      public spinoru,spinoru_qp

      interface spinoru
      module procedure spinoru,spinoru_qp
      end interface

      contains

      subroutine spinoru(N,p,za,zb)
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
c---za(i,j)*zb(j,i)=s(i,j)
      use double_precision
      use sprod_dp
      include 'Inc/spinor_inc.f'
      end subroutine spinoru

      subroutine spinoru_qp(N,p,za,zb)
      use quad_precision
      use sprod_qp
      include 'Inc/spinor_inc.f'
      end subroutine spinoru_qp

      end module spinor



==> anc/fortran/spinork_generic.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module spinork_generic
      implicit none
      public spinork,spinork_qp

      interface spinork
      module procedure spinork,spinork_qp
      end interface

      contains

      subroutine spinork(N,p,zabikj,zbaikj,k)
c---Calculate spinor products dotted in with a vector k
c---extended to deal with negative energies ie with all momenta outgoing
c   zabikj=<i-|k|j-> zbaikj=<i+|k|j+>
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
      use double_precision
      use sprod_dp
      implicit none
      include 'Inc/spinork_inc.f'
      end subroutine spinork

      subroutine spinork_qp(N,p,zabikj,zbaikj,k)
      use quad_precision
      use sprod_qp
      implicit none
      include 'Inc/spinork_inc.f'
      end subroutine spinork_qp

      end module spinork_generic



==> anc/fortran/spinorz.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!

      subroutine spinorz(N,p,za,zb)
      implicit none
      include 'types.f'
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
c---za(i,j)*zb(j,i)=s(i,j)
      include 'constants.f'
      include 'mxpart.f'
      include 'sprods_com.f'

      integer, intent(in) :: N
      real(dp), intent(in) :: p(mxpart,4)
      complex(dp), intent(out) :: za(mxpart,mxpart),zb(mxpart,mxpart)

      real(dp):: dot
      complex(dp):: rt(mxpart),c12(mxpart),f(mxpart)
      integer:: i,j


c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
         za(j,j)=czip
         zb(j,j)=za(j,j)

c-----positive energy case
            rt(j)=cmplx(p(j,4)+p(j,3),kind=dp)
            if (real(rt(j)) == 0._dp) then
            write(6,*) 'spinorz:j',j
            write(6,*) 'spinorz fails for momenta directed along z axis'
            stop
            endif
            rt(j)=sqrt(rt(j))
            c12(j)=cmplx(p(j,1),p(j,2),kind=dp)
            f(j)=cone
      enddo
      do i=2,N
         do j=1,i-1
         s(i,j)=two*(p(i,4)*p(j,4)-p(i,1)*p(j,1)
     &              -p(i,2)*p(j,2)-p(i,3)*p(j,3))
         za(i,j)=f(i)*f(j)
     &   *(c12(i)*(rt(j)/rt(i))-c12(j)*(rt(i)/rt(j)))

c Disabled this check August 2018 since it can cause poor cancellation
c         if (abs(s(i,j))<1.e-9_dp) then
c         zb(i,j)=-(f(i)*f(j))**2*conjg(za(i,j))
c         else
         zb(i,j)=-s(i,j)/za(i,j)
c         endif
         za(j,i)=-za(i,j)
         zb(j,i)=-zb(i,j)
         s(j,i)=s(i,j)
         enddo
      enddo

      return
      end


==> anc/fortran/spinorzk.f <==
!  Copyright (C) 2019, respective authors of MCFM.
!
!  This program is free software: you can redistribute it and/or modify it under
!  the terms of the GNU General Public License as published by the Free Software
!  Foundation, either version 3 of the License, or (at your option) any later
!  version.
!
!  This program is distributed in the hope that it will be useful, but WITHOUT ANY
!  WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR A
!  PARTICULAR PURPOSE. See the GNU General Public License for more details.
!
!  You should have received a copy of the GNU General Public License along with
!  this program. If not, see <http://www.gnu.org/licenses/>
 
      subroutine spinorzk(N,p,zabikj,zbaikj,k)
      implicit none
      include 'types.f'
c---Calculate spinor products dotted in with a vector k
c---extended to deal with negative energies ie with all momenta outgoing
C   zabikj=<i-|k|j-> zbaikj=<i+|k|j+> 
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl, 
c---za(i,j)*zb(j,i)=s(i,j)
      
      include 'constants.f'
      include 'mxpart.f'
      include 'cplx.h'
      real(dp):: p(mxpart,4),rt(mxpart),k(4),kp,km,flip(mxpart)
      complex(dp):: pr(mxpart),pl(mxpart),f(mxpart),kr,kl,
     & zabikj(mxpart,mxpart),zbaikj(mxpart,mxpart)
      integer:: i,j,N
      
C--setup components for vector which is contracted in
      kp=+k(4)+k(3)
      km=+k(4)-k(3)
      kr=cplx2(+k(1),+k(2))
      kl=cplx2(+k(1),-k(2))

c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
            zabikj(j,j)=czip
            zbaikj(j,j)=czip
            
C-----positive energy case
            if (p(j,4) > 0._dp) then
            flip(j)=1._dp
            f(j)=cone
            else
            flip(j)=-1._dp
            f(j)=im
            endif
            rt(j)=sqrt(flip(j)*(p(j,4)+p(j,3)))
            pr(j)=cplx2(flip(j)*p(j,1),flip(j)*p(j,2))
            pl(j)=conjg(pr(j))
      enddo
      do i=1,N
         do j=1,i
         zabikj(i,j)=f(i)*f(j)
     & *(pr(i)*pl(j)*cplx1(kp/(rt(i)*rt(j)))
     &    -pr(i)*kl*cplx1(rt(j)/rt(i))
     &    -cplx1(rt(i)/rt(j))*kr*pl(j)+cplx1(rt(i)*rt(j)*km))
         zbaikj(j,i)=zabikj(i,j) 
         zabikj(j,i)=flip(i)*flip(j)*conjg(zabikj(i,j))
         zbaikj(i,j)=flip(i)*flip(j)*conjg(zbaikj(j,i))

      enddo
      enddo

      return
      end


==> anc/fortran/sprod_com.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module sprod_dp
      use double_precision
      implicit none
      integer,parameter:: mxpart=14
      real(dp),save:: s(mxpart,mxpart)
!$omp threadprivate(s)
      endmodule

      module sprod_qp
      use quad_precision
      implicit none
      integer,parameter:: mxpart=14
      real(dp),save:: s(mxpart,mxpart)
!$omp threadprivate(s)
      endmodule


==> anc/fortran/sprods_com.f <==

      real(dp):: s(mxpart,mxpart)
      common/sprods/s
!$omp threadprivate(/sprods/)


==> anc/fortran/test.f <==
      program test

      write(6,*) 'Test of implementation of 0 -> q-qbar-gHH amplitude'
      write(6,*) 'in J. M. Campbell, G. De Laurentis and R. K. Ellis,'
      write(6,*) '"Analytic amplitudes for a pair of Higgs bosons in association with three partons",'
      write(6,*) '[arXiv:2408.12686 [hep-ph]].'
      call HHjtest_qag()
      write(6,*)
      
      write(6,*) 'Test of implementation of 0 -> gggHH amplitude'
      write(6,*) 'in J. M. Campbell, G. De Laurentis and R. K. Ellis,'
      write(6,*) '"Analytic amplitudes for a pair of Higgs bosons in association with three partons",'
      write(6,*) '[arXiv:2408.12686 [hep-ph]].'
      call HHjtest_ggg()
      write(6,*)

      stop
      end
      


==> anc/fortran/types.f <==

      integer, parameter :: sp = selected_real_kind(6)
      integer, parameter :: dp = selected_real_kind(15)
      integer, parameter :: ex = selected_real_kind(18)
      integer, parameter :: qp = selected_real_kind(33)


==> anc/fortran/zprods_com.f <==

      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)
      common/zprods/za,zb
!$omp threadprivate(/zprods/)


==> anc/fortran/zprods_decl.f <==

      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)




==> anc/python/README <==
These tests require Python 3.9 or higher.

To run the tests do:

pip install --upgrade -r requirements.txt
python -m pytest --verbose

If you don't want to use the global python installation first create a virtual environment, e.g.:

python -m venv venv3.10
source venv3.10/bin/activate

this will make pip point to

/path/to/venv3.10/bin/pip

instead of the global one.


==> anc/python/functions.py <==
import re

def tex_parser(expr, coeffs_exprs_dict, kcheck_dict):   # access to the coefficients is needed for nested definitions
    if "=" in expr:
        expr = expr.split("=")[1]
    if "leftrightarrow" in expr:  # this is also a symmetry
        expr = expr.replace(" ", "")
        syms = []
        if r"+\Bigg[\,\Bigg]_{1\leftrightarrow3,\,\four\leftrightarrow\five}" in expr:
            expr = expr.replace(r"+\Bigg[\,\Bigg]_{1\leftrightarrow3,\,\four\leftrightarrow\five}", "")
            syms += [("32154", False, "+")]
        if r"-\Bigg[\,\Bigg]_{1\leftrightarrow2}" in expr:
            expr = expr.replace(r"-\Bigg[\,\Bigg]_{1\leftrightarrow2}", "")
            syms += [("21345", False, "-")]
        if r"+\Bigg[\four\leftrightarrow\five\Bigg]" in expr:
            expr = expr.replace(r"+\Bigg[\four\leftrightarrow\five\Bigg]", "")
            syms += [("12354", False, "+")]
        if r"-\Bigg[1\leftrightarrow3\Bigg]" in expr:
            expr = expr.replace(r"-\Bigg[1\leftrightarrow3\Bigg]", "")
            syms += [("32145", False, "-")]
        if r"-\Bigg[1\leftrightarrow3,\four\leftrightarrow\five\Bigg]" in expr:
            expr = expr.replace(r"-\Bigg[1\leftrightarrow3,\four\leftrightarrow\five\Bigg]", "")
            syms += [("32154", False, "-")]
        if r"\Big[\big(s_{12}(\spab3.\five.3(s_{123}-2\mh^2)+(s_{3\five}-s_{3\four})\mh^2)\big)+\big(2\leftrightarrow3,\four\leftrightarrow\five\big)\Big]" in expr:
            # do the subsitution explicitly here, since it's wrapped in another parenthesis
            expr = expr.replace((r"\Big[\big(s_{12}(\spab3.\five.3(s_{123}-2\mh^2)+(s_{3\five}-s_{3\four})\mh^2)\big)+"
                                      r"\big(2\leftrightarrow3,\four\leftrightarrow\five\big)\Big]"),
                                (r"\Big[\big(s_{12}(⟨3|\five|3](s_{123}-2M_h^2)+(s_{3\five}-s_{3\four})M_h^2)\big)+"
                                      r"\big(s_{13}(⟨2|\four|2](s_{123}-2M_h^2)+(s_{2\four}-s_{2\five})M_h^2)\big)\Big]"))
        if r"-\Big\{1\leftrightarrow2\Big\}" in expr:
            expr = expr.replace(r"-\Big\{1\leftrightarrow2\Big\}", "")
            syms += [("21345", False, "-")]
        if r"leftrightarrow" in expr:
            print(expr)
            raise Exception("symmetry not understood")
    else:
        syms = None
    # nested definitions
    if r"\bar{d}^{(2)}(1^-,2^+,3^+)" in expr:
        expr = expr.replace(r"\bar{d}^{(2)}(1^-,2^+,3^+)", coeffs_exprs_dict[r"\bar{d}^{(2)}(1^-,2^+,3^+)"][0])
    if r"c_{4\x123}^{(2)}(1^-,2^-,3^+)" in expr:
        expr = expr.replace(r"c_{4\x123}^{(2)}(1^-,2^-,3^+)", "(" + str(kcheck_dict[r'c_{4\x123}^{(2)}(1^-,2^-,3^+)']) + ")")

    expr = re.sub(r"\\label{.*}", r"", expr)
    expr = expr.replace(r"\begin{array}{c}", "").replace(r"\end{array}", "")
    expr = expr.replace(r"\mh", "M_h")
    expr = re.sub(r"m\^(\d+)", lambda match: "mt2" if int(match.group(1)) == 2 else f"mt2^{int(match.group(1))//2}", expr)
    expr = re.sub(r"m_t\^(\d+)", lambda match: "mt2" if int(match.group(1)) == 2 else f"mt2^{int(match.group(1))//2}", expr)
    expr = re.sub(r"M_h\^(\d+)", lambda match: "Mh2" if int(match.group(1)) == 2 else f"Mh2^{int(match.group(1))//2}", expr)
    expr = re.sub(r"m_h\^(\d+)", lambda match: "Mh2" if int(match.group(1)) == 2 else f"Mh2^{int(match.group(1))//2}", expr)

    expr = expr.replace(" ", "").replace("%", "")
    expr = re.sub(r"\[\d+mm\]", "", expr)
    expr = re.sub(r"\\frac{(\d+)}{(\d+)}", r"\1/\2", expr)
    expr = expr.replace("&", "").replace(" ", "").replace("\\nonumber", "").replace("\\nn", "")
    expr = expr.replace("\\qquad", "").replace("\\quad", "").replace("\\;", "").replace("\\,,", "").replace("\\,.", "").replace("\\,", "")
    expr = expr.replace("\\left[", "(").replace("\\right]", "]").replace("\\left(", "(").replace("\\right)", ")")
    expr = expr.replace("}\n{", ")/(").replace("}{", ")/(").replace("{", "(").replace("}", ")").replace("\\frac", "").replace("\\,", "")
    expr = expr.replace("\\", "").replace("times", "")

    expr = expr.replace(r"four", "4").replace(r"five", "5").replace(r"tr5", "tr5(1|2|3|4)")
    expr = re.sub(r"[Bb]ig+[lr]{0,1}[\[\({]", "(", expr)
    expr = re.sub(r"[Bb]ig+[lr]{0,1}[\]\)}]", ")", expr)
    expr = re.sub(r"kern[+|-]{0,1}\d+mm", "", expr)
    expr = re.sub(r"_\((\d+)\)", r"_\1", expr)
    expr = expr.replace("Delta_(12|4|35)", "(4Δ_12|4|35)")
    
    spinor_pattern = re.compile(r'(sp[ab]+)([+\-\d\.{}\(\)]+\.\d)', re.DOTALL)

    def parse_spinor(match):
        spinor, indices = match.group(1), match.group(2)
        # print(spinor, indices)
        spinor_string = ""
        spinor_string += "⟨" if spinor[2] == "a" else "["
        spinor_string += "|".join(["".join(entry) for entry in indices.split(".")])
        spinor_string += "⟩" if spinor[-1] == "a" else "]"
        return spinor_string.replace("((", "(").replace("))", ")")

    expr = spinor_pattern.sub(lambda match: parse_spinor(match), expr)
    
    expr = re.sub(r"^\n", "", expr)
    expr = re.sub(r"\n$", "", expr)
    expr = expr.replace("kappa_lambda", "0")  # Note: \kappa is set to zero. The trilinear coupling contribution is not tested here
    expr = expr.replace("kappa", "0")  # Note: \kappa is set to zero. The trilinear coupling contribution is not tested here

    if syms is None:
        return expr
    else:
        return [expr, syms]


def squoosh_lines(lines):
    block, blocks = "", []
    for line in lines:
        if isinstance(line, str):
            block += line
        if isinstance(line, tuple):
            if block != "":
                blocks += [block]
            blocks += [line]
            block = ""
    else:
        if block != "":
            blocks += [block]
    return blocks


def eval_lines(lines, oParticles):
    res = 0
    for i, line in enumerate(lines[::-1]):
        if isinstance(line, str):
            res += oParticles(line)
        if isinstance(line, tuple):
            symmetry = line
            for line in lines[::-1][i:]:
                if isinstance(line, str):
                    if symmetry[-1] == "+":
                        res += oParticles.image(symmetry)(line)
                    else:
                        res -= oParticles.image(symmetry)(line)
    return res


==> anc/python/kcheck_point.py <==
# Kinematic Check Point, aka 'KCheck'
# Result should depend only on p4+p5 and p6+p7, subject to: (p4+p5)^2 = (p6+p7)^2 = mh^2

import mpmath
import numpy

from lips import Particles

oKCheckParticles = Particles(7)

oKCheckParticles[1].four_mom = numpy.array(list(map(mpmath.mpf,[-0.1148336067051440e+01,-0.1148336067051440e+01,-0.0000000000000000e+00, 0.0000000000000000e+00])))
oKCheckParticles[2].four_mom = numpy.array(list(map(mpmath.mpf,[-0.3501828709449989e+00,0.3501828709449989e+00,-0.0000000000000000e+00, 0.0000000000000000e+00])))
oKCheckParticles[3].four_mom = numpy.array(list(map(mpmath.mpf,[0.2270140272955390e+00,-0.1455626376389575e+00,-0.1609431215953345e+00,-0.6666482373544999e-01])))
oKCheckParticles[4].four_mom = numpy.array(list(map(mpmath.mpf,[0.22261029961602533 ,0.22166209278829238,-8.7265678453330997E-003,1.8577113055903899E-002])))
oKCheckParticles[5].four_mom = numpy.array(list(map(mpmath.mpf,[0.50587417681713975 ,0.33201384569555759,0.21856459764546260,0.31289775597300507])))
oKCheckParticles[6].four_mom = numpy.array(list(map(mpmath.mpf,[8.8793879799319061E-002,-2.1222227996611817E-002,1.8628764477297277E-002,-8.4183960840086017E-002])))
oKCheckParticles[7].four_mom = numpy.array(list(map(mpmath.mpf,[0.45422655446841598,0.41126212325816436,-6.7523672682091918E-002,-0.18062608445337297 ])))

assert(abs(oKCheckParticles.ldot(1, 1)) < 10 ** -8)
assert(abs(oKCheckParticles.ldot(2, 2)) < 10 ** -8)
assert(abs(oKCheckParticles.ldot(3, 3)) < 10 ** -8)
assert(abs(oKCheckParticles.ldot(4, 4)) < 10 ** -8)
assert(abs(oKCheckParticles.ldot(5, 5)) < 10 ** -8)
assert(abs(oKCheckParticles.ldot(6, 6)) < 10 ** -8)                                               
assert(abs(oKCheckParticles.ldot(7, 7)) < 10 ** -8) 
assert(abs(oKCheckParticles.ldot(4, 5)-oKCheckParticles.ldot(6, 7)) < 10 ** -8) 
assert(max(list(map(abs,oKCheckParticles.total_mom.flatten()))) < 10 ** -8)

oKCheckParticles.mt2 = 1.5186703900954624E-002
oKCheckParticles.Mh2 = "s_45"

oKCheckParticles_5pt = oKCheckParticles.cluster([[1], [2], [3], [4, 5], [6, 7]])

assert numpy.isclose(complex(2 * oKCheckParticles.ldot(4, 5)), complex(2 * oKCheckParticles.ldot(6, 7)))


==> anc/python/kcheck_values.py <==
# Values the tex expression should reproduce at KCheck

kcheck_dict = {
    # definitions
    r"\Delta_{12|\four|3\five}": 1.2367634309751747,  # this is 4Δ_12|4|35 as defined in Lips

    # qqgHH

    # boxes
    r"d^{(0)}_{12\x4\x3}(1^-,2^+,3^+)": -0.007613018648732333+0.14092455963947204j,
    r"\bar{d}^{(2)}(1^-,2^+,3^+)": 0.22185456341889134+0.7781887634493312j,
    r"d^{(2)}_{12\x4\x3}(1^-,2^+,3^+)": 0.49068396236884365+8.010004351142904j,
    r"d^{(4)}_{12\x4\x3}(1^-,2^+,3^+)": 0.647541768521128+11.682769789278083j,
    r"d^{(0)}_{12\x3\x4}(1^-,2^+,3^+)": -0.16791372434999124+0.36112380059498533j,
    r"d^{(2)}_{12\x3\x4}(1^-,2^+,3^+)": -1.867156988028052+9.622635537193373j,
    # triangles  -  Note: \kappa is set to zero. The trilinear coupling contribution is not tested here
    r"c^{(2)}_{3\x12}(1^-,2^+,3^+)": -2.67238799721089167E-002+38.292463776755504j,
    r"c^{(2)}_{3\x4}(1^-,2^+,3^+)": 2.8956614946850934+-32.417214488978750j,
    r"c_{4\x123}(1^-,2^+,3^+)": 0.10706649496516087-0.8869495860372605j,
    r"c_{4\x12}(1^-,2^+,3^+)": 0.21222828100339441+1.0941572716164276j,

    # gggHH

    # effective pentagons mmm
    r"\hat{e}_{1\x2\x3\x4}(1^-,2^-,3^-)": 0.00012449894201368663-0.000553770500687609j,
    r"\hat{e}_{1\x2\x4\x3}(1^-,2^-,3^-)": 0.0009555058082183381+0.0006917533130458427j,
    # boxes mmm
    r"\hat{d}_{1\x2\x3}(1^-,2^-,3^-)": 0.0013542283080979769-0.002085442900756934j,
    r"\hat{d}_{1\x2\x4}(1^-,2^-,3^-)": 0,
    r"\hat{d}_{1\x4\x2}(1^-,2^-,3^-)": 0.0011401451867663183-0.0017557657533488682j,
    r"\hat{d}_{4\x1\x23}(1^-,2^-,3^-)": -0.002194557844681786-0.010117939208138981j,
    # triangles mmm - very simple, not tested here

    # effective pentagons mmp, mpm, pmm
    r"\hat{e}_{1\x2\x3\x4}(1^-,2^-,3^+)": 0.0002619980104152995+0.0017487318734184332j,
    r"\hat{e}_{1\x2\x4\x3}(1^-,2^-,3^+)": 0.004037333352761279-0.001678788432891863j,
    r"\hat{e}_{1\x2\x3\x4}(1^-,2^+,3^-)": 0.008984848616442616-0.03767436314999962j,
    r"\hat{e}_{1\x2\x4\x3}(1^-,2^+,3^-)": -0.0031560091233099924+0.12554184642289157j,
    # boxes mmp
    r"\hat{d}_{1\x2\x3}(1^-,2^-,3^+)": 0.0013542283080979769+0.002085442900756934j,
    r"\hat d_{1\x4\x2}(1^-,2^-,3^+)": -0.6664535692462187+0.430280168815693j,
    r"\hat d_{4\x1\x23}(1^-,2^-,3^+)": -0.2625687166870193+0.10422422110797075j,
    r"\hat d^{\,\text{unsym.}}_{1\x4\x23}(1^-,2^-,3^+)": 0.05425859796798606+0.06423842185403693j,
    # triangles mmp
    r"c_{3\x12}^{(0)}(1^-,2^-,3^+)": 0,
    r"c_{3\x12}^{(2)}(1^-,2^-,3^+)": 1.7740033883974919+2.7318752311775150j,
    r"c_{1\x4}^{(0)}(1^-,2^-,3^+)": 0,
    r"c_{1\x4}^{(2)}(1^-,2^-,3^+)": 0.68842231261761011-10.809992223997305j,
    r"c_{4\x123}^{(0)}(1^-,2^-,3^+)": -0.5970768100332519+0.6465318286196176j,
    r"c_{4\x123}^{(2)}(1^-,2^-,3^+)": -8.601424935529705+9.313868666231704j,
    # this is from spinor decompositions appendix
    r"c^{(2)}_{4\x123}(1^-,2^-,3^+)": -8.601424935529705+9.313868666231704j,

    # boxes mpm
    r"\hat d_{1\x2\x3}(1^-,2^+,3^-)": 0.10464464946349233-0.2388862974639545j,
    r"\hat d_{1\x2\x4}(1^-,2^+,3^-)": -0.5663401597008078-1.1871449073027525j,
    r"\hat d_{1\x4\x2}(1^-,2^+,3^-)": -0.011069482046292321+0.022811987701607965j,
    # triangles mpm
    r"c_{3\x12}^{(0)}(1^-,2^+,3^-)": 0,
    r"c_{3\x12}^{(2)}(1^-,2^+,3^-)": -2.4793206955148097+0.36143552772861376j,

    # boxes pmm
    r"\hat d_{1\x2\x4}(1^+,2^-,3^-)": 4.835303530117031-10.622214842327507j,
    r"\hat d_{4\x1\x23}(1^+,2^-,3^-)": 0.006279094840942901-0.009582717856534554j,
    # triangles
    r" c_{1\x4}^{(2)}(1^+,2^-,3^-)": -5.0971083219882560-1.2259303053253641j,
    r"c^{(0)}_{4\x12}(1^+,2^-,3^-)": -0.0014770354978968733+0.14931537798616296j,
    r"c^{(2)}_{4\x12}(1^+,2^-,3^-)": -1.9426710916362093+5.732931821363726j,
}


==> anc/python/requirements.txt <==
lips
pyadic
syngular
pytest


==> anc/python/test_box_rewritings.py <==
import numpy

from lips import Particles
from syngular import Field
from pyadic import PAdic

from kcheck_point import oKCheckParticles


# Eq. D.1
string_doublet = """
+1/8⟨1|2⟩²⟨2|3⟩[2|3](mt2)([3|4+5|6+7|3](⟨1|3⟩[3|4+5|6+7|1]-[1|3]⟨1|6+7|4+5|3⟩)+⟨1|2⟩[2|3](s_123-2s_12-2s_45+8(mt2))[3|4+5|6+7|1])
/(-⟨1|2⟩[1|2]⟨2|3⟩[2|3]⟨1|6+7|4+5|3⟩[3|4+5|6+7|1]+mt2([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^2)
"""
string_singlet = """
+1/4⟨1|2⟩³[1|3]⟨2|3⟩[2|3]²(mt2)²([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])(⟨1|4+5|6+7|3⟩[3|6+7|4+5|1]-⟨1|6+7|4+5|3⟩[3|4+5|6+7|1])(s_123-2s_12-2s_45+8(mt2))
/((-⟨1|2⟩[1|2]⟨2|3⟩[2|3]⟨1|6+7|4+5|3⟩[3|4+5|6+7|1]+mt2([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^2)
  (-⟨1|2⟩[1|2]⟨2|3⟩[2|3]⟨1|4+5|6+7|3⟩[3|6+7|4+5|1]+mt2([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^2))
"""

# Eq. D.2
d123_infty = """
-1⟨1|2⟩³[1|3]⟨2|3⟩[2|3]²(mt2)(s_123-2s_45)/(([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^2)
+2⟨1|2⟩³[1|3]⟨2|3⟩[2|3]²(mt2)(⟨1|4+5|6+7|3⟩[3|6+7|4+5|1]-⟨1|6+7|4+5|3⟩[3|4+5|6+7|1])
/(([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^3)
"""

# Eq. D.8
string_spurious_mt2_pole = """
(⟨1|2⟩²[2|3]mt2)/(-⟨1|2⟩[1|2]⟨2|3⟩[2|3]⟨1|6+7|4+5|3⟩[3|4+5|6+7|1]+mt2([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])^2)*(
+(+1/8(s_123-2s_12-2s_45+8mt2)(-2[1|3]mt2([1|2|3|4+5|1⟩-⟨1|2|3|4+5|1])/([1|2])+⟨1|2⟩⟨2|3⟩[2|3][3|4+5|6+7|1]))
+(+1/8⟨2|3⟩[3|4+5|6+7|3](⟨1|3⟩[3|4+5|6+7|1]-[1|3]⟨1|6+7|4+5|3⟩))
)"""


def test_D1_eq_D8():
    res_kcheck_full_box = complex(
        oKCheckParticles(string_doublet) + oKCheckParticles.image(("1236745", False, "+"))(string_doublet) + 
        oKCheckParticles(string_singlet) + oKCheckParticles("(1/2(mt2)⟨1|2⟩^2[2|3])/([1|2]⟨1|3⟩)")
    )
    res_kcheck_full_box_v2 = complex(
        oKCheckParticles(string_spurious_mt2_pole) + 
        oKCheckParticles.image(("1236745", False, "+"))(string_spurious_mt2_pole) + 
        oKCheckParticles("(1/2(mt2)⟨1|2⟩^2[2|3])/([1|2]⟨1|3⟩)")
    )
    assert numpy.isclose(res_kcheck_full_box, res_kcheck_full_box_v2)


def test_eq_D2():
    # p-adic phase space point with mt2 large
    oPs7pt = Particles(7, field=Field('padic', 2 ** 31 - 1, 11), seed=None)
    oPs7pt._singular_variety(("s_45-s_67", ), (oPs7pt.field.digits, ))
    oPs7pt.mt2 = oPs7pt.field.random() / oPs7pt.field.characteristic ** 5

    res_infty_approx = oPs7pt(d123_infty) + oPs7pt("(1/2(mt2)⟨1|2⟩^2[2|3])/([1|2]⟨1|3⟩)")
    res_infty_spurious_pole = oPs7pt(string_spurious_mt2_pole) + oPs7pt.image(("1236745", False, "+"))(string_spurious_mt2_pole) + oPs7pt("(1/2(mt2)⟨1|2⟩^2[2|3])/([1|2]⟨1|3⟩)")
    res_infty_doubleDetSpole = oPs7pt(string_doublet) + oPs7pt.image(("1236745", False, "+"))(string_doublet) + oPs7pt(string_singlet) + oPs7pt("(1/2(mt2)⟨1|2⟩^2[2|3])/([1|2]⟨1|3⟩)")

    # all 3 results match to 5 digits
    assert res_infty_approx + PAdic('O(2147483647^0)') == res_infty_spurious_pole + PAdic('O(2147483647^0)') == res_infty_doubleDetSpole + PAdic('O(2147483647^0)')
    # they do not match to 6 digits
    assert not res_infty_approx + PAdic('O(2147483647^2)') == res_infty_spurious_pole + PAdic('O(2147483647^2)') == res_infty_doubleDetSpole + PAdic('O(2147483647^2)')
    # the expression with the spurious pole at infinity (D8) has lost precision
    assert res_infty_spurious_pole.k < res_infty_doubleDetSpole.k


==> anc/python/test_coefficients.py <==
import glob
import numpy
import pytest
import re

from lips import flatten

from kcheck_point import oKCheckParticles_5pt
from kcheck_values import kcheck_dict
from functions import tex_parser, squoosh_lines, eval_lines

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Set up the testing with pytest
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# Read all *.tex files composing the paper
# tex_files = glob.glob('*.tex')

# content = ""
# for tex_file in tex_files:
#     with open(tex_file, 'r') as file:
#         content += file.read()

# everything is in HiggsPair.tex now
with open('../../HiggsPair.tex', 'r') as file:
    content = file.read()

all_equations_pattern = re.compile(r'\\begin{(?:equation|eqnarray|gather)}(.*?)\\end{(?:equation|eqnarray|gather)}', re.DOTALL)

_matches = all_equations_pattern.findall(content)

matches = []
for match in _matches:
    if match.count("=") <= 1:
        matches += [match]
        continue
    split_matches = [entry for entry in match.split("\n") if entry != '']
    matches += [split_matches[0]]
    for match in split_matches[1:]:
        if "=" in match:
            matches += [match]
        else:
            matches[-1] += match

matches;

# load all expressions
coeffs_exprs_dict = {}
for key in kcheck_dict.keys():
    # print(key)
    equation = [match for match in matches if key in match and "red" not in match and "mC" not in match and "=" in match.split(key)[1]][0]
    coeffs_exprs_dict[key] = equation # [entry for entry in equation.split("\n") if entry != '']

coeffs_exprs_dict;

# parse all expression - split by lines so that symmetries can be easily accounted for
for key in coeffs_exprs_dict:
    coeffs_exprs_dict[key] = flatten(list(map(lambda expr: tex_parser(expr, coeffs_exprs_dict, kcheck_dict), 
                                              coeffs_exprs_dict[key].split(r"\\"))))
    coeffs_exprs_dict[key] = squoosh_lines(coeffs_exprs_dict[key])

coeffs_exprs_dict;

# eval all expressions
val_dict = {}
for key in coeffs_exprs_dict:
    # print("Here:", key, coeffs_exprs_dict[key])
    val_dict[key] = complex(eval_lines(coeffs_exprs_dict[key], oKCheckParticles_5pt))

val_dict;


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# pytest function --- run with: pytest --verbose        #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


@pytest.mark.parametrize(
    "key",
    [key for key in val_dict.keys()]
)
def test_master_intergral_coefficient(key):
    # key: coefficient name as defined in the latex
    # val_dict: dictionary of evaluations from tex formulae,
    # kcheck_dict: dictionary of cached values at the kinematic point.
    print(f"Function: {key}")
    print(f"Evaluated: {coeffs_exprs_dict[key]}")
    assert numpy.isclose(kcheck_dict[key], val_dict[key])


==> anc/python/test_decomposition.py <==
import numpy
import syngular

from lips import Particles
from lips.algebraic_geometry.covariant_ideal import LipsIdeal
from syngular import Field


I = LipsIdeal(7, ('[1|4+5|6+7|1]', '[2|4+5|6+7|2]', ))
I.to_mom_cons_qring()

J = LipsIdeal(7, ('[1|2]', '[1|3]', '[2|3]',))
J.to_mom_cons_qring()

K = LipsIdeal(7, ('[1|2]', '⟨3|4+5|2]', '⟨3|4+5|1]', ))
K.to_mom_cons_qring()

L = LipsIdeal(7, ('[1|4+5|6+7|1]', '[2|4+5|6+7|2]', '|1+3|4+5|2][1|+|2][1|4+5|2+3|-|2]⟨3|4+5|3][1|'))
L.to_mom_cons_qring()


def test_factorizations_C2_and_C4():

    oPs7pt = Particles(7, field=Field('finite field', 2 ** 31 - 1, 1))
    oPs5pt = oPs7pt.cluster([[1, ], [2, ], [3, ], [4, 5], [6, 7]])

    assert numpy.all(oPs7pt('|1][2|4+5|6+7|2][1|-|2][1|4+5|6+7|1][2|') == oPs7pt('-[12](|1+3|4+5|2][1|+|2][1|4+5|2+3|-|2]⟨3|4+5|3][1|)'))
    assert oPs5pt('1/2[12]([13][23]tr(3-1-2|4-5)-[12][3|4-5|1-2|3])') == oPs5pt('[13]^2[2|4|5|2]-[23]^2[1|4|5|1]')


def test_decomposition_equality():
    # may not be primary due to the component "L" requiring further decompositions
    syngular.TIMEOUT = 600
    assert I == J & K & L


def test_primalities():
    J.test_primality(verbose=True, timeout_fpoly=30, timeout_dim=600, iterated_degbound_computation=True)
    K.test_primality(verbose=True, timeout_fpoly=30, timeout_dim=600, iterated_degbound_computation=True)
    # This terminates with False (i.e. the ideal is not prime) after a long time
    # L.test_primality(verbose=True, timeout_fpoly=900, timeout_dim=360000, iterated_degbound_computation=True, projection_number=99)

